Building a Balanced k-d Tree with MapReduce

The original description of the k-d tree recognized that rebalancing techniques, such as are used to build an AVL tree or a red-black tree, are not applicable to a k-d tree. Hence, in order to build a balanced k-d tree, it is necessary to obtain all of the data prior to building the tree then to build the tree via recursive subdivision of the data. One algorithm for building a balanced k-d tree finds the median of the data for each recursive subdivision of the data and builds the tree in O(n log n) time. A new algorithm builds a balanced k-d tree by presorting the data in each of k dimensions prior to building the tree, then preserves the order of the k presorts during recursive subdivision of the data and builds the tree in O(kn log n) time. This new algorithm is amenable to execution via MapReduce and permits building and searching a k-d tree that is represented as a distributed graph.

==> anc/kdtree/README <==
The "build.gradle" file specifies creation of a "build/distributions/kdtree.tar" file that can be expanded to obtain a "kdtree.jar" file.  That .jar file specifies the Main-Class as BuildAndSearchKdTreeTiming that builds and searches a k-d tree and reports the execution times for both.

The BuildAndSearchKdTreeTiming.main() method may be executed via the "spark-submit" script.  The following arguments may be specified via the spark-submit command-line:

--input : Path to a tab-separated-value text file that comprises some number of rectangles.  Default file name is src/test/resources/box/inputs/boundingBox.txt that comprises 16 rectangles.

--partitions : The number of partitions for the resilient distributed dataset (RDD) that represents the rectangles.  Default is 1.

--copies : The number of copies of the rectangles that are created.  For example, if a value of 3 is specified, a 3 by 3 matrix of the 16 rectangles from the default input file, or 3*3*16=144 rectangles are created.  Default is 1.

--cutoff : If the size of an RDD is <= cutoff, the k-d tree building algorithm begins to subdivide arrays instead of RDDs, which accelerates the algorithm.  Also the number of partitions for the RDD that comprises all of the copied rectangles and the RDD that comprises all of the k-d tree nodes, unless the specified partitions argument is larger.  Default is 32.

--persist : The manner in which to persist RDDS (choices are DISK_ONLY, DISK_ONLY_2, MEMORY_AND_DISK, MEMORY_AND_DISK_2, MEMORY_AND_DISK_SER, MEMORY_AND_DISK_SER_2, MEMORY_ONLY, MEMORY_ONLY_2, MEMORY_ONLY_SER_2, NONE or OFF_HEAP).  Default is MEMORY_ONLY.

--block : If true, block for unpersistence of RDDS.  Default is true.

--kryo : If true, use the KryoSerializer.  Default is false because the KryoSerializer appears to be incompatible with a sorted RDD.

--compress : If true, compress RDDs.  Default is false.

--java : If true, call Java methods instead of Scala methods to build the lower portion of the tree when the size of an array <= cutoff.  The Java methods use an ArrayList that probably requires less memory than a Scala List but the Java methods are about 10% slower than the Scala methods.  Default is true.

==> anc/kdtree/build.gradle <==
/*
 * This build.gradle is a combination of the gradle-supplied build.gradle file
 * and recommendations from answer #7 at the following URL:
 *
 * http://stackoverflow.com/questions/21721119/creating-runnable-jar-with-gradle
 */

// Apply the scala plugin to add support for Scala.
apply plugin: 'scala'

// This plugin is necessary for building the distribution .jar file (see below).
apply plugin: 'java-library-distribution'

// In this section you declare where to find the dependencies of your project
repositories {
    // Use 'jcenter' for resolving your dependencies.
    // You can declare any Maven/Ivy/file repository here.
    jcenter()
}

// In this section you declare the dependencies for your production and test code
dependencies {
    // Use Scala 2.10.6 for compatibility with Spark 1.5.2
    compile 'org.scala-lang:scala-library:2.10.6'
    compile 'org.apache.spark:spark-core_2.10:1.5.2'

    // We use Scalatest for testing our library
    testCompile 'junit:junit:4.12'
    testCompile 'org.scalatest:scalatest_2.11:2.2.4'
    testRuntime 'org.scala-lang.modules:scala-xml_2.11:1.0.3'
}

// Task "distZip" added by plugin "java-library-distribution":
distZip.shouldRunAfter(build)

jar {
    // Keep jar clean:
    exclude 'META-INF/*.SF', 'META-INF/*.DSA', 'META-INF/*.RSA', 'META-INF/*.MF'

    manifest {
        attributes 'Main-Class': 'build.BuildAndSearchKdTreeTiming',
                    'Class-Path': configurations.runtime.files.collect { "lib/$it.name" }.join(' ')
    }
    // How-to add class path:
    //     http://stackoverflow.com/questions/22659463/add-classpath-in-manifest-using-gradle
    //     https://gist.github.com/simon04/6865179
}


==> anc/kdtree/settings.gradle <==
/*
 * The settings file is used to specify which projects to include in your build.
 * In a single project build this file can be empty or even removed.
 *
 * Detailed information about configuring a multi-project build in Gradle can be found
 * in the user guide at http://gradle.org/docs/2.3/userguide/multi_project_builds.html
 */

/*
// To declare projects as part of a multi-project build use the 'include' method
include 'shared'
include 'api'
include 'services:webservice'
*/

rootProject.name = 'kdtree'


==> anc/kdtree/src/main/resources/log4j.properties <==
#
# Licensed to the Apache Software Foundation (ASF) under one or more
# contributor license agreements.  See the NOTICE file distributed with
# this work for additional information regarding copyright ownership.
# The ASF licenses this file to You under the Apache License, Version 2.0
# (the "License"); you may not use this file except in compliance with
# the License.  You may obtain a copy of the License at
#
#    http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
#

# Set everything to be logged to the console
log4j.rootCategory=WARN, console
log4j.appender.console=org.apache.log4j.ConsoleAppender
log4j.appender.console.target=System.err
log4j.appender.console.layout=org.apache.log4j.PatternLayout
log4j.appender.console.layout.ConversionPattern=%d{yy/MM/dd HH:mm:ss} %p %c{1}: %m%n

# Set the default spark-shell log level to WARN. When running the spark-shell, the
# log level for this class is used to overwrite the root logger's log level, so that
# the user can have different defaults for the shell and regular Spark apps.
log4j.logger.org.apache.spark.repl.Main=WARN

# Settings to quiet third party logs that are too verbose
log4j.logger.org.spark-project.jetty=WARN
log4j.logger.org.spark-project.jetty.util.component.AbstractLifeCycle=ERROR
log4j.logger.org.apache.spark.repl.SparkIMain$exprTyper=INFO
log4j.logger.org.apache.spark.repl.SparkILoop$SparkILoopInterpreter=INFO
log4j.logger.org.apache.parquet=ERROR
log4j.logger.parquet=ERROR

# SPARK-9183: Settings to avoid annoying messages when looking up nonexistent UDFs in SparkSQL with Hive support
log4j.logger.org.apache.hadoop.hive.metastore.RetryingHMSHandler=FATAL
log4j.logger.org.apache.hadoop.hive.ql.exec.FunctionRegistry=ERROR


==> anc/kdtree/src/main/scala/Library.scala <==
/*
 * This Scala source file was auto generated by running 'gradle buildInit --type scala-library'
 * by 'russb' at '10/30/15 9:53 AM' with Gradle 2.3
 *
 * @author russb, @date 10/30/15 9:53 AM
 */
class Library {
  def someLibraryMethod(): Boolean = true
}


==> anc/kdtree/src/main/scala/box/BoundingBox.scala <==
/**
 * Copyright (c) 2015, 2016 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package box

import scala.math.Ordering.Implicits._

object BoundingBox extends Serializable {

  // Translate an existing bounding box to create a new bounding box.
  def translateBoundingBox(bb: BoundingBox, id: Long, x: Long, y: Long) = {

    createBoundingBox(bb.id + id, bb.xMin + x, bb.yMin + y, bb.xMax + x, bb.yMax + y)
  }

  // Check bounding box parameters before creating a new bounding box.
  def createBoundingBox(name: Long, x_min: Long, y_min: Long, x_max: Long, y_max: Long) = {

    if (x_min >= x_max || y_min >= y_max) {
      throw new IllegalArgumentException(s"illegal bounding box dimensions: xMin = $x_min  yMin = $y_min  xMax = $x_max  yMax = $y_max")
    }
    new BoundingBox(name, x_min, y_min, x_max, y_max)
  }

  // The following functions are required to pass BoundingBox functions as arguments to the buildKdTree function.
  def xMinIsLess(bb: BoundingBox, node: BoundingBox): Boolean = { bb.xMinLessThan(node) }

  def xMinIsMore(bb: BoundingBox, node: BoundingBox): Boolean = { bb.xMinMoreThan(node) }

  def yMinIsLess(bb: BoundingBox, node: BoundingBox): Boolean = { bb.yMinLessThan(node) }

  def yMinIsMore(bb: BoundingBox, node: BoundingBox): Boolean = { bb.yMinMoreThan(node) }

  def xMaxIsLess(bb: BoundingBox, node: BoundingBox): Boolean = { bb.xMaxLessThan(node) }

  def xMaxIsMore(bb: BoundingBox, node: BoundingBox): Boolean = { bb.xMaxMoreThan(node) }

  def yMaxIsLess(bb: BoundingBox, node: BoundingBox): Boolean = { bb.yMaxLessThan(node) }

  def yMaxIsMore(bb: BoundingBox, node: BoundingBox): Boolean = { bb.yMaxMoreThan(node) }

}

case class BoundingBox(val id: Long,
                       val xMin: Long,
                       val yMin: Long,
                       val xMax: Long,
                       val yMax: Long) extends Serializable {

  // Intersect the bounding boxes only without examining the ids.
  def intersectsRegion(reg: BoundingBox): Boolean = {
    !(xMax < reg.xMin || yMax < reg.yMin || reg.xMax < xMin || reg.yMax < yMin)
  }

  // Intersect the bounding boxes only if their ids don't match.
  def intersectsBox(bb: BoundingBox): Boolean = {
    (id != bb.id) && !(xMax < bb.xMin || yMax < bb.yMin || bb.xMax < xMin || bb.yMax < yMin)
  }

  // Compare super-keys for xMin, yMin, xMax or yMax together with id.
  def xMinLessThan(bb: BoundingBox): Boolean = { (xMin, id) < (bb.xMin, bb.id) }

  def xMinMoreThan(bb: BoundingBox): Boolean = { (xMin, id) > (bb.xMin, bb.id) }

  def yMinLessThan(bb: BoundingBox): Boolean = { (yMin, id) < (bb.yMin, bb.id) }

  def yMinMoreThan(bb: BoundingBox): Boolean = { (yMin, id) > (bb.yMin, bb.id) }

  def xMaxLessThan(bb: BoundingBox): Boolean = { (xMax, id) < (bb.xMax, bb.id) }

  def xMaxMoreThan(bb: BoundingBox): Boolean = { (xMax, id) > (bb.xMax, bb.id) }

  def yMaxLessThan(bb: BoundingBox): Boolean = { (yMax, id) < (bb.yMax, bb.id) }

  def yMaxMoreThan(bb: BoundingBox): Boolean = { (yMax, id) > (bb.yMax, bb.id) }

  // Provide accessor methods for Java because Java can't see the auto-generated accessors.
  def getXmin(): Long = xMin

  def getYmin(): Long = yMin

  def getXmax(): Long = xMax

  def getYmax(): Long = yMax

  def getId(): Long = id

  override def toString() = {
    s"id:$id xMin:$xMin yMin:$yMin xMax:$xMax yMax:$yMax"
  }

}


==> anc/kdtree/src/main/scala/build/BuildAndSearchKdTree.scala <==
/**
 * Copyright (c) 2015, 2016, Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package build

import box.BoundingBox
import kdtree.{CreateKdTree, SearchKdTree}
import org.apache.spark.SparkContext
import org.apache.spark.rdd.RDD
import org.apache.spark.storage.StorageLevel
import util.ParseArgs
import util.ParseArgs._

/**
 * Build and search a two-dimensional k-d tree.
 */
object BuildAndSearchKdTree extends Serializable {

  // Persist RDDs at the MEMORY_AND_DISK_SER level and to minimize garbage collection; may require Kryo.
  final val PERSISTENCE_LEVEL = StorageLevel.MEMORY_AND_DISK_SER

  /**
   * It does not appear necessary to provide any information to the main() function other than 'args'
   * and the implicit SparkContext parameter that is provided by ScalaTest.  However, this implicit
   * parameter is incompatible with execution via the spark-submit script but is OK for a ScalaTest.
   */
  def main(args: Array[String])(implicit sc: SparkContext): RDD[(Long, List[Long])] = {

    val arguments: OptionMap = ParseArgs.parse(args)
    val input: String = arguments.get('input).getOrElse{throw new RuntimeException(s"no --input specified")}.toString
    val numCores: Int = arguments.get('partitions).getOrElse{throw new RuntimeException(s"no --partiitons specified")}.toString.toInt
    val cutoff: Int = arguments.get('cutoff).getOrElse(throw new RuntimeException(s"no --cutoff specified")).toString.toInt
    val partitionViaJava: Boolean = arguments.get('java).getOrElse(s"true").toString.toBoolean

    // Parse the input file to create an RDD[BoundingBox] and persist that RDD.
    val boundingBoxes = sc.textFile(input, numCores)
      .map(_.split('\t'))
      .map(bs => bs.map(be => be.toLong))
      .zipWithIndex
      .map(bz => (bz._2.toLong, bz._1)) // Ensure that the index is Long and swap its position with the bounding box.
      .map(bz => BoundingBox.createBoundingBox(bz._1, bz._2(0), bz._2(1), bz._2(2), bz._2(3)))
      .persist(PERSISTENCE_LEVEL)

    // Build then search the k-d tree.
    val (root, kdNodes, numKdNodes, sortTime, upperTreeTime, lowerTreeTime, listTime) =
      CreateKdTree.createKdTree(boundingBoxes, numCores, cutoff, PERSISTENCE_LEVEL, false, partitionViaJava)
    val searchResult = SearchKdTree.searchKdTree(root, kdNodes, boundingBoxes, numCores, PERSISTENCE_LEVEL)

   // Return the search result.
    searchResult
  }
}



==> anc/kdtree/src/main/scala/build/BuildAndSearchKdTreeTiming.scala <==
/**
 * Copyright (c) 2015, 2016 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package build

import box.BoundingBox
import kdtree.{KdNode, CreateKdTree, SearchKdTree}
import org.apache.log4j.Logger
import org.apache.spark.rdd.RDD
import org.apache.spark.storage.StorageLevel
import org.apache.spark.{SparkConf, SparkContext}
import util.ParseArgs
import util.ParseArgs._

/**
 * Build and search a two-dimensional k-d tree having a specified number of bounding boxes and report the elapsed times.
 */
object BuildAndSearchKdTreeTiming extends Serializable {

  /**
   * It does not appear necessary to provide any information to the main() method other than 'args'
   * all other information can be provided via spark-submit.  See
   *
   * https://spark.apache.org/docs/1.1.0/submitting-applications.html
   *
   * and in particular the example under "Launching Applications with spark-submit":
   *
   * ./bin/spark-submit \
   * --class <main-class>
   * --master <master-url> \
   * --deploy-mode <deploy-mode> \
   * --conf <key>=<value> \
   * ... # other options
   * <application-jar> \
   * [application-arguments]
   *
   * Also, the main() method must return type Unit in order to be executable from spark-submit.
   */
  def main(args: Array[String]): Unit = {

    val conf = new SparkConf().setAppName(s"Build and Search k-d Tree Timing")
    implicit val sc = new SparkContext(conf)

    elapsedTimes(args)
  }

  /**
   * This method allows BuildAndSearchKdTreeTimingTest to provide the appropriate SparkContext for a ScalaTest.
   */
  def elapsedTimes(args: Array[String])(implicit sc: SparkContext): Unit = {

    // Parse the arguments and supply defaults where necessary.
    val arguments: OptionMap = ParseArgs.parse(args)
    val input: String = arguments.get('input).getOrElse{s"src/test/resources/box/inputs/boundingBox.txt"}.toString
    val partitions: Int = arguments.get('partitions).getOrElse{s"1"}.toString.toInt
    val copies: Int = arguments.get('copies).getOrElse{s"1"}.toString.toInt
    val cutoff: Int = arguments.get('cutoff).getOrElse{s"32"}.toString.toInt
    val persist: String = arguments.get('persist).getOrElse{s"MEMORY_ONLY"}.toString
    val blockUntilUnpersisted: Boolean = arguments.get('block).getOrElse{s"false"}.toString.toBoolean
    val kryoSerializer: Boolean = arguments.get('kryo).getOrElse{s"false"}.toString.toBoolean
    val rddCompress: Boolean = arguments.get('compress).getOrElse{s"false"}.toString.toBoolean
    val partitionViaJava: Boolean = arguments.get('java).getOrElse(s"true").toString.toBoolean

    // Convert the --cache argument to a StorageLevel.
    val persistenceLevel = persist.toUpperCase match {
      case "DISK_ONLY" => StorageLevel.DISK_ONLY
      case "DISK_ONLY_2" => StorageLevel.DISK_ONLY_2
      case "MEMORY_AND_DISK" => StorageLevel.MEMORY_AND_DISK
      case "MEMORY_AND_DISK_2" => StorageLevel.MEMORY_AND_DISK_2
      case "MEMORY_AND_DISK_SER" => StorageLevel.MEMORY_AND_DISK_SER
      case "MEMORY_AND_DISK_SER_2" => StorageLevel.MEMORY_AND_DISK_SER_2
      case "MEMORY_ONLY" => StorageLevel.MEMORY_ONLY
      case "MEMORY_ONLY_SER" => StorageLevel.MEMORY_ONLY_SER
      case "MEMORY_ONLY_2" => StorageLevel.MEMORY_ONLY_2
      case "MEMORY_ONLY_SER_2" => StorageLevel.MEMORY_ONLY_SER_2
      case "NONE" => StorageLevel.NONE
      case "OFF_HEAP" => StorageLevel.OFF_HEAP
      case _ => throw new RuntimeException(s"unsupported StorageLevel: $persist")
    }

    // Create a new SparkContext to specify the KryoSerializer if the --kryo argument is true or
    // to specify compression of serialized RDD partitions if the --compress argument is true.
    //
    // Stop the 'sc' SparkContext and create the new 'sparkContext' SparkContext. Specify this
    // new SparkContext explicitly via currying for the createKdTree() and searchKdTree() methods.
    // See http://spark.apache.org/docs/latest/configuration.html for configuration options.
    //
    // At present, if the --kryo argument is true, the SplitRddFunctions.getPartitionSizes() method
    // will not serialize via KryoSerializer but instead produces the following exception:
    //
    // org.apache.spark.SparkException: Task not serializable
    //
    // The exception appears to be related to the RDD.sortBy() method because if the boundingBoxes
    // RDD is not sorted in the KdTree.buildKdTree() method prior to calling the partitionByXmin()
    // method, the exception does not occur.
    val sparkContext = if (!kryoSerializer && !rddCompress) {
      sc
    } else {
      val sparkConf: SparkConf = sc.getConf
      if (rddCompress) {
        sparkConf.set(s"spark.rdd.compress", s"true")
      }
      if (kryoSerializer) {
        sparkConf.set(s"spark.serializer", s"org.apache.spark.serializer.KryoSerializer")
        sparkConf.set(s"spark.kryo.registrationRequired", s"true")
        sparkConf.set("spark.rdd.compress", "false") // If true, can save space at the cost of extra computation.
        sparkConf.registerKryoClasses(
          Array(
            classOf[KdNode],
            classOf[BoundingBox],
            classOf[Array[BoundingBox]], // For RDD[BoundingBox].collect
            classOf[scala.collection.mutable.WrappedArray.ofRef[Int]], // For RDD[BoundingBox].count and RDD[BoundingBox]mapPartitions
            classOf[Array[Int]], // For RDD[Int].collect
            classOf[Array[scala.Tuple3[_,_,_]]] // RDD[BoundingBox].sortBy -> Partitioner.RangePartitioner.sketch.collect
          )
        )
      }
      sc.stop
      new SparkContext(sparkConf)
    }

    // Aggregate the bounding boxes into this RDD[BoundingBox] that is empty initially.
    var boundingBoxRdd = sparkContext.parallelize(Array[BoundingBox]())
    var boundingBoxRddIsEmpty = true

    // Prepend the KdNodes to this List[KdNode].
    var boundingBoxList = List[BoundingBox]()

    // Prepend a BoundingBox to the List[BoundingBox] and if the List length equals or
    // exceeds the greater of partitions and cutoff, use the zipPartitions() method to
    // merge the List into the RDD[BoundingBox] such that the number of partitions is
    // preserved and all partitions have an equal number of elements (to within one
    // element) in order to balance the load during k-d tree building.
    def prependToList(box: BoundingBox) = {
      boundingBoxList = box :: boundingBoxList
      if (boundingBoxList.length >= Math.max(cutoff, partitions)) {
        boundingBoxRdd = if (boundingBoxRddIsEmpty) {
          boundingBoxRddIsEmpty = false
          sparkContext.parallelize(boundingBoxList, partitions)
        } else {
          boundingBoxRdd.zipPartitions(sparkContext.parallelize(boundingBoxList, partitions), preservesPartitioning=true)((iter, iter2) => iter++iter2)
        }.persist(persistenceLevel)
        boundingBoxList = List[BoundingBox]()
      }
    }

    // If KdNodes remain in the List[BoundingBox], use the zipPartitions() method to merge the
    // List into the RDD[BoundingBox] such that the number of partitions is preserved and all
    // partitions have an equal number of elements (to within one element) in order to
    // balance the load during k-d tree building.
    def flushList() = {
      if (boundingBoxList.nonEmpty) {
        boundingBoxRdd = if (boundingBoxRddIsEmpty) {
          boundingBoxRddIsEmpty = false
          sc.parallelize(boundingBoxList, partitions)
        } else {
          boundingBoxRdd.zipPartitions(sc.parallelize(boundingBoxList, partitions), preservesPartitioning=true)((iter, iter2) => iter++iter2)
        }.persist(persistenceLevel)
        boundingBoxList = List[BoundingBox]()
      }
    }

    // Parse the input file to create an RDD[BoundingBox] using the new SparkContext and persist that RDD.
    val boundingBoxes: RDD[BoundingBox] = sparkContext.textFile(input, 1)
      .map(_.split('\t'))
      .map(bs => bs.map(be => be.toLong))
      .zipWithIndex
      .map(bz => (bz._2.toLong, bz._1)) // Ensure that the index is Long and swap its position with the bounding box.
      .map(bz => BoundingBox.createBoundingBox(bz._1, bz._2(0), bz._2(1), bz._2(2), bz._2(3)))
      .persist(persistenceLevel)

    // Get the number of boxes in the Array[BoundingBox] for use in generating new Ids.
    val boundingBoxesArray = boundingBoxes.collect
    val numBoxes = boundingBoxesArray.length

    // Enlarge the extent of the Array{BoundingBox] by one unit for use in translating bounding boxes.
    val xMinSorted = boundingBoxesArray.sortBy(bb => bb.xMin)
    val yMinSorted = boundingBoxesArray.sortBy(bb => bb.yMin)
    val xMaxSorted = boundingBoxesArray.sortBy(bb => bb.xMax)
    val yMaxSorted = boundingBoxesArray.sortBy(bb => bb.yMax)
    val xMin = xMinSorted(0).xMin
    val yMin = yMinSorted(0).yMin
    val xMax = xMaxSorted(numBoxes - 1).xMax
    val yMax = yMaxSorted(numBoxes - 1).yMax
    val xExtent = xMax - xMin + 1
    val yExtent = yMax - yMin + 1

    // Create instances of the bounding boxes that are translated and assigned unique ids.  Record the elapsed time.
    val startTime = System.currentTimeMillis
    for (i <- 0 to copies - 1) {
      val yTranslate = i * yExtent
      for (j <- 0 to copies - 1) {
        val xTranslate = j * xExtent
        val idOffset = i * numBoxes * copies + j * numBoxes
        for (k <- 0 to numBoxes - 1) {
          prependToList(BoundingBox.translateBoundingBox(boundingBoxesArray(k), idOffset, xTranslate, yTranslate))
        }
      }
    }
    flushList
    val endTimeCopy = System.currentTimeMillis
    val copyTime = endTimeCopy - startTime

    // Build the k-d tree and record the elapsed time.
    val (root, kdNodes, numKdNodes, sortTime, upperTreeTime, lowerTreeTime, listTime) =
      CreateKdTree.createKdTree(boundingBoxRdd, partitions, cutoff, persistenceLevel, blockUntilUnpersisted, partitionViaJava)(sparkContext)
    val endTimeBuild = System.currentTimeMillis
    val buildTime = endTimeBuild - endTimeCopy

    // Search the k-d tree and record the elapsed time.
    val searchResult = SearchKdTree.searchKdTree(root, kdNodes, boundingBoxRdd, partitions, persistenceLevel)(sparkContext)
    val endTimeSearch = System.currentTimeMillis
    val searchTime = endTimeSearch - endTimeBuild
    val totalTime = endTimeSearch - startTime

    // Count the number of search results from the basic RDD[BoundingBox].
    val (baseRoot, baseKdNodes, baseNumKdNodes, baseSortTime, baseUpperTreeTime, baseLowerTreeTime, baseListTime) =
      CreateKdTree.createKdTree(boundingBoxes, partitions, cutoff, persistenceLevel, blockUntilUnpersisted, partitionViaJava)(sparkContext)
    val baseResult = SearchKdTree.searchKdTree(baseRoot, baseKdNodes, boundingBoxes, partitions, persistenceLevel)(sparkContext)
    val baseCount = baseResult.map(r => r._2.size).reduce{case (x, y) => x + y}

    // Count the number of search results from the instanced bounding boxes and verify that it is correct.
    val resultCount = searchResult.map(r => r._2.size).reduce{case (x, y) => x + y}
    assert(resultCount == copies * copies * baseCount, s"incorrect number of search results" +
      s"expected = ${copies * copies * baseCount}  actual = $resultCount")

    // Report the number of bounding boxes and the elapsed times.
    Logger.getRootLogger.warn(
      s"number of bounding boxes = $numKdNodes ," +
      s" copy time = $copyTime ms," +
      s" sort time = $sortTime ms," +
      s" upper tree time = $upperTreeTime ms," +
      s" lower tree time = $lowerTreeTime ms," +
      s" list time = $listTime ms," +
      s" build time = $buildTime ms," +
      s" search time = $searchTime ms," +
      s" total time = $totalTime ms"
    )

    // Shutdown.
    sc.stop
  }
}



==> anc/kdtree/src/main/scala/build/BuildKdTree.scala <==
/**
 * Copyright (c) 2015, 2016 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package build

import box.BoundingBox
import kdtree.{KdNode, CreateKdTree}
import org.apache.spark.SparkContext
import org.apache.spark.rdd.RDD
import org.apache.spark.storage.StorageLevel
import util.ParseArgs
import util.ParseArgs._

/**
 * Build a two-dimensional k-d tree.
 */
object BuildKdTree extends Serializable {

  // Persist RDDs at the MEMORY_AND_DISK_SER level and to minimize garbage collection; may require Kryo.
  final val PERSISTENCE_LEVEL = StorageLevel.MEMORY_AND_DISK_SER

  /**
   * It does not appear necessary to provide any information to the main() function other than 'args'
   * and the implicit SparkContext parameter that is provided by ScalaTest.  However, this implicit
   * parameter is incompatible with execution via the spark-submit script but is OK for a ScalaTest.
   */
  def main(args: Array[String])(implicit sc: SparkContext): (BoundingBox, RDD[KdNode], Long, Long, Long, Long, Long) = {

    val arguments: OptionMap = ParseArgs.parse(args)
    val input: String = arguments.get('input).getOrElse{throw new RuntimeException(s"no --input specified")}.toString
    val numCores: Int = arguments.get('partitions).getOrElse{throw new RuntimeException(s"no --partitions specified")}.toString.toInt
    val cutoff: Int = arguments.get('cutoff).getOrElse(throw new RuntimeException(s"no --cutoff specified")).toString.toInt
    val partitionViaJava: Boolean = arguments.get('java).getOrElse(throw new RuntimeException(s"no --java specified")).toString.toBoolean

    // Parse the input file to create an RDD[BoundingBox] and persist that RDD.
    val boundingBoxes = sc.textFile(input, numCores)
      .map(_.split('\t'))
      .map(bs => bs.map(be => be.toLong))
      .zipWithIndex
      .map(bz => (bz._2.toLong, bz._1)) // Ensure that the index is Long and swap its position with the bounding box.
      .map(bz => BoundingBox.createBoundingBox(bz._1, bz._2(0), bz._2(1), bz._2(2), bz._2(3)))
      .persist(PERSISTENCE_LEVEL)

    // Build the k-d tree.
    val rootSeptuple = CreateKdTree.createKdTree(boundingBoxes, numCores, cutoff, PERSISTENCE_LEVEL, false, partitionViaJava)

    // Return a pair that represents the root BoundingBox and an RDD of all KdNodes.
    rootSeptuple
  }
}



==> anc/kdtree/src/main/scala/kdtree/CreateKdTree.scala <==
/**
 * Copyright (c) 2015, 2016 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package kdtree

import java.util.ArrayList

import box.BoundingBox
import org.apache.spark.SparkContext
import org.apache.spark.rdd.RDD
import org.apache.spark.storage.StorageLevel
import partition.{PartitionViaScala, PartitionViaJava}
import scala.collection.JavaConversions._
import scala.collection.mutable.ListBuffer
import scala.concurrent.ExecutionContext.Implicits.global
import scala.concurrent.{Await, Future}
import scala.concurrent.duration.Duration
import split.RddToSplitRddFunctions

/**
 * This class contains methods that are not re-entrant because of the List[KdNode],
 * so a unique instance of this class must be created for each thread.
 *
 * Note: Scala threads are provided by the
 *
 * import scala.concurrent.ExecutionContext.Implicits.global
 *
 * An alternative would be to create a scala.concurrent.ExecutionContextExecutorService from a
 * java.util.concurrent.Executors.newFixedThreadPool or .newCachedThreadPool; however, the
 * scala.concurrent.ExecutionContext.Implicits.global automatically provides a number of threads
 * equal to the number of CPU cores (including a factor of 2x for Intel i7 hyperthreads).
 */
 class CreateKdTree{

  def createFutureXminViaScala(xMinCollected: Array[BoundingBox],
                               yMinCollected: Array[BoundingBox],
                               temporary: Array[BoundingBox],
                               startIndex: Int,
                               endIndex: Int): Future[List[KdNode]] = Future {

    var kdNodes = List[KdNode]()

    def prependToList(kdNode: KdNode): Boolean = {
      kdNodes = kdNode :: kdNodes
      true
    }

    PartitionViaScala.partitionByXminViaScala(xMinCollected, yMinCollected, temporary, startIndex, endIndex, prependToList)
    kdNodes
  }

  def createFutureYminViaScala(xMinCollected: Array[BoundingBox],
                               yMinCollected: Array[BoundingBox],
                               temporary: Array[BoundingBox],
                               startIndex: Int,
                               endIndex: Int): Future[List[KdNode]] = Future {

    var kdNodes = List[KdNode]()

    def prependToList(kdNode: KdNode): Boolean = {
      kdNodes = kdNode :: kdNodes
      true
    }

    PartitionViaScala.partitionByYminViaScala(xMinCollected, yMinCollected, temporary, startIndex, endIndex, prependToList)
    kdNodes
  }

  def createFutureXminViaJava(xMinCollected: Array[BoundingBox],
                              yMinCollected: Array[BoundingBox],
                              temporary: Array[BoundingBox],
                              startIndex: Int,
                              endIndex: Int): Future[List[KdNode]] = Future {

    val kdNodes = new ArrayList[KdNode](endIndex - startIndex + 1) // Allocate for all of the KdNodes.

    PartitionViaJava.partitionByXminViaJava(xMinCollected, yMinCollected, temporary, startIndex, endIndex, kdNodes)
    kdNodes.toList
  }

  def createFutureYminViaJava(xMinCollected: Array[BoundingBox],
                              yMinCollected: Array[BoundingBox],
                              temporary: Array[BoundingBox],
                              startIndex: Int,
                              endIndex: Int): Future[List[KdNode]] = Future {

    val kdNodes = new ArrayList[KdNode](endIndex - startIndex + 1) // Allocate for all of the KdNodes.

    PartitionViaJava.partitionByYminViaJava(xMinCollected, yMinCollected, temporary, startIndex, endIndex, kdNodes)
    kdNodes.toList
  }

}

/**
 * Build a 4-d tree wherein RDDs are partitioned by xMin, yMin, xMax and yMax
 * that comprises 2-d subtrees wherein arrays are partitioned on xMin and yMin.
 */
object CreateKdTree extends Serializable with RddToSplitRddFunctions {

  // The following k-d tree-building method partitions by xMin, yMin, xMax and yMax cyclically.
  def createKdTree(boundingBoxes: RDD[BoundingBox],
                   partitions: Int,
                   arrayCutoff: Int,
                   persistenceLevel: StorageLevel,
                   blockUntilUnpersisted: Boolean = true,
                   partitionViaJava: Boolean = false)(implicit sc: SparkContext): (BoundingBox, RDD[KdNode], Long, Long, Long, Long, Long) = {

    // Specify the cyclic permutation of the BoundingBox limits via an enum.
    object Permutation extends Enumeration {
      type Permutation = Value
      val XMIN, YMIN, XMAX, YMAX = Value
    }

    import Permutation._

    // Count the number of bounding boxes but don't use count that causes a StackOverflowError for even a moderately-sized RDD.
    val numberOfBoxes: Long = boundingBoxes.mapPartitions(iter => Array(iter.size).iterator, true).collect.sum

    // Aggregate the KdNodes into this RDD[KdNode] that is empty initially.
    var kdNodeRdd = sc.parallelize(Array[KdNode]())
    var kdNodeRddIsEmpty = true

    // Prepend the KdNodes to this List[KdNode].
    var kdNodeList = List[KdNode]()

    // Prepend the Future[List[KdNode]] to this List.
    val futures = new ListBuffer[Future[List[KdNode]]]

    // Prepend a KdNode to the List[KdNode] and if the List length equals or exceeds
    // the greater of partitions and arrayCutoff, use the zipPartitions() method to
    // merge the List into the RDD[KdNode] such that the number of partitions is
    // preserved and all partitions have an equal number of elements (to within one
    // element) in order to balance the load during k-d tree search.
    def prependToList(node: KdNode) = {
      kdNodeList = node :: kdNodeList
      if (kdNodeList.length >= Math.max(arrayCutoff, partitions)) {
        kdNodeRdd = if (kdNodeRddIsEmpty) {
          kdNodeRddIsEmpty = false
          sc.parallelize(kdNodeList, partitions)
        } else {
          kdNodeRdd.zipPartitions(sc.parallelize(kdNodeList, partitions), preservesPartitioning=true)((iter, iter2) => iter++iter2)
        }.persist(persistenceLevel)
        kdNodeList = List[KdNode]()
      }
    }

    // If KdNodes remain in the List[KdNode], use the zipPartitions() method to merge the
    // List into the RDD[KdNode] such that the number of partitions is preserved and all
    // partitions have an equal number of elements (to within one element) in order to
    // balance the load during k-d tree search.
    def flushList() = {
      if (kdNodeList.nonEmpty) {
        kdNodeRdd = if (kdNodeRddIsEmpty) {
          kdNodeRddIsEmpty = false
          sc.parallelize(kdNodeList, partitions)
        } else {
          kdNodeRdd.zipPartitions(sc.parallelize(kdNodeList, partitions), preservesPartitioning=true)((iter, iter2) => iter++iter2)
        }.persist(persistenceLevel)
        kdNodeList = List[KdNode]()
      }
    }

    // The following method builds one node of a k-d tree.  As a side effect, a BoundingBox that describes
    // the node id and its bounding box, plus two additional BoundingBoxes that describe the child nodes
    // and the bounding regions that surround the child nodes, are prepended to a List[KdNode]. As
    // another side effect, the q, r and s RDD[BoundingBox] arguments are unpersisted after subdivision
    // so that persistence of only twice the size of the original RDDs is effected at any level of recursion.
    //
    // Note: An RDD is indexed from 1 to numBoxes inclusive.
    def buildKdNode(node: BoundingBox,
                    pLo: RDD[BoundingBox],
                    pHi: RDD[BoundingBox],
                    medianIndex: Long,
                    q: RDD[BoundingBox],
                    r: RDD[BoundingBox],
                    s: RDD[BoundingBox],
                    isLess: (BoundingBox, BoundingBox) => Boolean,
                    isMore: (BoundingBox, BoundingBox) => Boolean,
                    numBoxes: Long,
                    nextPermutation: Permutation) = {

      if (numBoxes > 1) {

        // Subdivide the q, r and s RDDs into low and high halves and persist their halves for the two recursive calls
        // to the buildKdTree method. Unpersist the q, r and s RDDs after their low and high halves have been created
        // and block on unpersistence if requested.
        val qLo = q.filter(bb => isLess(bb, node)).persist(persistenceLevel)
        val rLo = r.filter(bb => isLess(bb, node)).persist(persistenceLevel)
        val sLo = s.filter(bb => isLess(bb, node)).persist(persistenceLevel)
        val qHi = q.filter(bb => isMore(bb, node)).persist(persistenceLevel)
        val rHi = r.filter(bb => isMore(bb, node)).persist(persistenceLevel)
        val sHi = s.filter(bb => isMore(bb, node)).persist(persistenceLevel)
        q.unpersist(blockUntilUnpersisted)
        r.unpersist(blockUntilUnpersisted)
        s.unpersist(blockUntilUnpersisted)

        // Create the low child that comprises an id and a bounding region. Permute the p, q, r and s RDDs
        // cyclically as q->p, r->q, s->r and p->s in the arguments to the recursive call to buildKdTree().
        val loBoxes = medianIndex - 1
        val loChild: Option[BoundingBox] = if (loBoxes > 0) {
          val loNode = buildKdTree(qLo, rLo, sLo, pLo, loBoxes, nextPermutation)
          Option(loNode)
        } else {
          None
        }

        // Create the high child that comprises an id and a bounding region. Permute the p, q, r and s RDDs
        // cyclically as q->p, r->q, s->r and p->s in the arguments to the recursive call to buildKdTree().
        val hiBoxes = numBoxes - medianIndex
        val hiChild = if (hiBoxes > 0) {
          val hiNode = buildKdTree(qHi, rHi, sHi, pHi, hiBoxes, nextPermutation)
          Option(hiNode)
        } else {
          None
        }

        // Aggregate the node with any children to the RDD[KdNode] and return the node id and its bounding region.
        prependToList(new KdNode(node, loChild, hiChild))
      } else {
        throw new RuntimeException(s"number of boxes = $numBoxes")
      }
    }

    // The following method calls one of the four combinations of the buildKdNode() method,
    // specifies cyclically the next permutation, and returns the bounding region for the k-d node.
    // In addition, if the p, q, r and s RDDs contain only one BoundingBox, prepend that BoundingBox
    // to the List[BoundingBox] and unpersist the p, q, r and s RDDs as side effects of this
    // buildKdTree() method.  If the p, q, r and s RDDs contain more than one BoundingBox, unpersist
    // the p RDD after its low and high halves have been created so that persistence of only twice
    // the size of the original RDD is effected at any level of recursion.
    //
    // Note: An RDD is indexed from 1 to numBoxes inclusive.
    def buildKdTree(p: RDD[BoundingBox],
                    q: RDD[BoundingBox],
                    r: RDD[BoundingBox],
                    s: RDD[BoundingBox],
                    numBoxes: Long,
                    permutation: Permutation): BoundingBox = {

      if (numBoxes > arrayCutoff) {
        if (numBoxes > 1) {
          // Subdivide the p RDD into low and high halves and persist its halves for the recursive calls to
          // the buildKdNode method. Unpersist the p RDD as soon as the BoundingBox that defines the bounding
          // region is constructed (the q, r and s RDDs will be unpersisted as soon as they have been subdivided
          // within the buildKdNode() method). Return the bounding region defined by the p, q, r and s RDDs,
          // which are permuted cyclically from the xMin-, yMin-, xMax- and yMax-sorted RDDs.
          val medianIndex = 1 + ((numBoxes - 1) >> 1)
          val (nodeOption: Option[BoundingBox], pLo: RDD[BoundingBox], pHi: RDD[BoundingBox]) = p.splitAt(medianIndex)
          pLo.persist
          pHi.persist
          val node = nodeOption.getOrElse(throw new RuntimeException(s"no bounding box"))
          permutation match {
            case XMIN => {
              val box = new BoundingBox(node.id, p.takeFirst.xMin, q.takeFirst.yMin, r.takeLast.xMax, s.takeLast.yMax)
              p.unpersist(blockUntilUnpersisted)
              buildKdNode(node, pLo, pHi, medianIndex, q, r, s, BoundingBox.xMinIsLess, BoundingBox.xMinIsMore, numBoxes, YMIN)
              box
            }
            case YMIN => {
              val box = new BoundingBox(node.id, s.takeFirst.xMin, p.takeFirst.yMin, q.takeLast.xMax, r.takeLast.yMax)
              p.unpersist(blockUntilUnpersisted)
              buildKdNode(node, pLo, pHi, medianIndex, q, r, s, BoundingBox.yMinIsLess, BoundingBox.yMinIsMore, numBoxes, XMAX)
              box
            }
            case XMAX => {
              val box = new BoundingBox(node.id, r.takeFirst.xMin, s.takeFirst.yMin, p.takeLast.xMax, q.takeLast.yMax)
              p.unpersist(blockUntilUnpersisted)
              buildKdNode(node, pLo, pHi, medianIndex, q, r, s, BoundingBox.xMaxIsLess, BoundingBox.xMaxIsMore, numBoxes, YMAX)
              box
            }
            case YMAX => {
              val box = new BoundingBox(node.id, q.takeFirst.xMin, r.takeFirst.yMin, s.takeLast.xMax, p.takeLast.yMax)
              p.unpersist(blockUntilUnpersisted)
              buildKdNode(node, pLo, pHi, medianIndex, q, r, s, BoundingBox.yMaxIsLess, BoundingBox.yMaxIsMore, numBoxes, XMIN)
              box
            }
            case _ => throw new RuntimeException(s"illegal permutation = $permutation")
          }
        } else if (numBoxes == 1) {
          // Retrieve the first (and only) element of the p RDD, which element is a leaf node of the k-d tree.
          val boundingBox = p.takeFirst
          // Unpersist the p, q, r and s RDDs and block on unpersistence if requested.
          p.unpersist(blockUntilUnpersisted)
          q.unpersist(blockUntilUnpersisted)
          r.unpersist(blockUntilUnpersisted)
          s.unpersist(blockUntilUnpersisted)
          // Prepend the first element of the p RDD to the List[BoundingBox] and return the first element,
          // whose bounding box is identical to the bounding region for this leaf node.
          prependToList(new KdNode(boundingBox, None, None))
          boundingBox
        } else {
          throw new RuntimeException(s"number of boxes = $numBoxes")
        }
      } else {
        // Convert the xMin- and yMin-sorted RDDs to arrays and use an asynchronous thread to subdivide these two
        // arrays, thus transitioning from building a 4-d tree to building a 2-d tree, which may be searched as
        // efficiently as a 4-d tree. The only reason for which this buildKdTree() method constructs a 4-d tree
        // instead of a 2-d tree is that the xMin-, yMin-, xMax- and yMax-sorted RDDs provide the extent of the
        // bounding region for each subtree.  In constrast, the partitionByXmin() and partitionByYmin() methods
        // construct the bounding region upon unwinding the recursion and return that bounding region from each
        // level of recursion; this more efficient approach does not require the xMax- and yMax-sorted RDDs.
        // This buildKdTree() method cannot return a bounding region from each level of recursion because launching
        // the asynchronous thread returns a Future, so this method constructs a bounding region from the RDDs.
        //
        // NOTE: The BoundingBox must be calculated from the median element of the xMin- or yMin-sorted array,
        // where the address of that median element is generated in an identical manner to its generation in the
        // partitionByXmin() and partitionByYmin() methods. Also, for the XMIN and XMAX cases, the median element
        // of the xMin-sorted array is used, whereas for the YMIN and YMAX cases, the median element of the
        // yMin-sorted array is used.
        permutation match {
          case XMIN => {
            val pCollected: Array[BoundingBox] = p.collect
            val qCollected: Array[BoundingBox] = q.collect
            val temporary = new Array[BoundingBox](pCollected.length)
            val node: BoundingBox = pCollected((pCollected.length - 1) >> 1)
            val box = BoundingBox(node.id, p.takeFirst.xMin, q.takeFirst.yMin, r.takeLast.xMax, s.takeLast.yMax)
            p.unpersist(blockUntilUnpersisted)
            q.unpersist(blockUntilUnpersisted)
            r.unpersist(blockUntilUnpersisted)
            s.unpersist(blockUntilUnpersisted)
            if (partitionViaJava) {
              futures += new CreateKdTree().createFutureXminViaJava(pCollected, qCollected, temporary, 0, temporary.length - 1)
            } else {
              futures += new CreateKdTree().createFutureXminViaScala(pCollected, qCollected, temporary, 0, temporary.length - 1)
            }
            box
          }
          case YMIN => {
            val sCollected: Array[BoundingBox] = s.collect
            val pCollected: Array[BoundingBox] = p.collect
            val temporary = new Array[BoundingBox](pCollected.length)
            val node: BoundingBox = pCollected((pCollected.length - 1) >> 1)
            val box = new BoundingBox(node.id, s.takeFirst.xMin, p.takeFirst.yMin, q.takeLast.xMax, r.takeLast.yMax)
            p.unpersist(blockUntilUnpersisted)
            q.unpersist(blockUntilUnpersisted)
            r.unpersist(blockUntilUnpersisted)
            s.unpersist(blockUntilUnpersisted)
            if (partitionViaJava) {
              futures += new CreateKdTree().createFutureYminViaJava(sCollected, pCollected, temporary, 0, temporary.length - 1)
            } else {
              futures += new CreateKdTree().createFutureYminViaScala(sCollected, pCollected, temporary, 0, temporary.length - 1)
            }
            box
          }
          case XMAX => {
            val rCollected: Array[BoundingBox] = r.collect
            val sCollected: Array[BoundingBox] = s.collect
            val temporary = new Array[BoundingBox](rCollected.length)
            val node: BoundingBox = rCollected((rCollected.length - 1) >> 1)
            val box = BoundingBox(node.id, r.takeFirst.xMin, s.takeFirst.yMin, p.takeLast.xMax, q.takeLast.yMax)
            p.unpersist(blockUntilUnpersisted)
            q.unpersist(blockUntilUnpersisted)
            r.unpersist(blockUntilUnpersisted)
            s.unpersist(blockUntilUnpersisted)
            if (partitionViaJava) {
              futures += new CreateKdTree().createFutureXminViaJava(rCollected, sCollected, temporary, 0, temporary.length - 1)
            } else {
              futures += new CreateKdTree().createFutureXminViaScala(rCollected, sCollected, temporary, 0, temporary.length - 1)
            }
            box
          }
          case YMAX => {
            val qCollected: Array[BoundingBox] = q.collect
            val rCollected: Array[BoundingBox] = r.collect
            val temporary = new Array[BoundingBox](rCollected.length)
            val node: BoundingBox = rCollected((rCollected.length - 1) >> 1)
            val box = BoundingBox(node.id, q.takeFirst.xMin, r.takeFirst.yMin, s.takeLast.xMax, p.takeLast.yMax)
            p.unpersist(blockUntilUnpersisted)
            q.unpersist(blockUntilUnpersisted)
            r.unpersist(blockUntilUnpersisted)
            s.unpersist(blockUntilUnpersisted)
            if (partitionViaJava) {
              futures += new CreateKdTree().createFutureYminViaJava(qCollected, rCollected, temporary, 0, temporary.length - 1)
            } else {
              futures += new CreateKdTree().createFutureYminViaScala(qCollected, rCollected, temporary, 0, temporary.length - 1)
            }
            box
          }
          case _ => throw new RuntimeException(s"illegal permutation = $permutation")
        }
      }
    }

    // Sort the RDD[BoundingBox] in xMin, yMin, xMax and yMax then in id to avoid equality.
    // Persist the four sorted RDD[BoundingBox] for the call to the createKdTree function that will unpersist
    // these four RDD[BoundingBox] via side effect. If the RDD[BoundingBox] is used only to build the k-d tree,
    // it is possible to unpersist it immediately following the four sorts.  However, if the RDD[BoundingBox]
    // will be used subsequently to search the k-d tree, it would be better not to unpersist it following sort.
    val startTime = System.currentTimeMillis
    val pSorted = boundingBoxes.sortBy(bb => (bb.xMin, bb.id)).persist(persistenceLevel)
    val qSorted = boundingBoxes.sortBy(bb => (bb.yMin, bb.id)).persist(persistenceLevel)
    val rSorted = boundingBoxes.sortBy(bb => (bb.xMax, bb.id)).persist(persistenceLevel)
    val sSorted = boundingBoxes.sortBy(bb => (bb.yMax, bb.id)).persist(persistenceLevel)
    val endTimeSort = System.currentTimeMillis
    val sortTime = endTimeSort - startTime
    val root: BoundingBox = buildKdTree(pSorted, qSorted, rSorted, sSorted, numberOfBoxes, XMIN)
    val endTimeUpperTree = System.currentTimeMillis
    val upperTreeTime = endTimeUpperTree - endTimeSort

    // Prepend the elements from the ListBuffer[Future[List[KdNode]]]] to the List[KdNode] for aggregation to the RDD[KdNode].
    // Begin by converting the List[Future[List[KdNode]]] to a Future[List[List[KdNode]]].  See answer #35 of
    //
    // http://stackoverflow.com/questions/20012364/how-to-resolve-a-list-of-futures-in-scala
    //
    // See also answer #3 of
    //
    // http://stackoverflow.com/questions/20874186/scala-listfuture-to-futurelist-disregarding-failed-futures
    //
    // for a more sophisticated approach.
    val future: Future[List[List[KdNode]]] = Future.sequence(futures.toList)
    val result: List[List[KdNode]] = Await.result(future, Duration.Inf)
    val endTimeLowerTree = System.currentTimeMillis
    val lowerTreeTime = endTimeLowerTree - endTimeUpperTree
    result.foreach(l => l.foreach(k => prependToList(k)))
    val endTimeList = System.currentTimeMillis
    val listTime = endTimeList - endTimeLowerTree

    // Flush any remaining elements from the List[KdNode] to the RDD[KdNode].
    flushList

    // Count and report the number of KdNodes.
    val numberOfKdNodes: Long = kdNodeRdd.mapPartitions(iter => Array(iter.size).iterator, true).collect.sum

    // Return a tuple that comprises the root bounding box and an RDD[KdNode]
    (root, kdNodeRdd, numberOfKdNodes, sortTime, upperTreeTime, lowerTreeTime, listTime)
  }

}



==> anc/kdtree/src/main/scala/kdtree/KdNode.scala <==
/**
 * Copyright (c) 2015, 2016, Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package kdtree

import box.BoundingBox

/**
 * One node of a k-d tree
 */
case class KdNode(node: BoundingBox,
                  loChild: Option[BoundingBox],
                  hiChild: Option[BoundingBox]) extends Serializable {

  override def toString() = {
    val loString = loChild.getOrElse(None).toString
    val hiString = hiChild.getOrElse(None).toString
    s"node:(${node.toString}) lo:($loString) hi:($hiString)"
  }
}



==> anc/kdtree/src/main/scala/kdtree/SearchKdTree.scala <==
/**
 * Copyright (c) 2015, 2016, Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package kdtree

import box.BoundingBox
import org.apache.spark.SparkContext
import org.apache.spark.rdd.RDD
import org.apache.spark.storage.StorageLevel

/**
 * Search a k-d tree.
 */
object SearchKdTree extends Serializable {

  // The following method searches a k-d tree.
  def searchKdTree(root: BoundingBox,
                   kdTree: RDD[KdNode],
                   query: RDD[BoundingBox],
                   numcores: Int,
                   persistenceLevel: StorageLevel)(implicit sc: SparkContext): RDD[(Long, List[Long])] = {

    // Accumulate the results of the search into this RDD.
    var result = sc.parallelize(Array[(Long, Long)]())

    // Direct the first iteration of the search to the root of the k-d tree.
    var search: RDD[(Long, BoundingBox)] = query.map(q => (root.id, q)).persist(persistenceLevel)

    // Represent the k-d tree RDD as a pair RDD using the node id as the key.  Because the k-d tree has a number
    // of partitions equal to the number of cores (see the appendToList() and flushList() methods above), it will
    // not be shuffled by the join() method below.  However, this approach may require that one compute node process
    // all of the results of the join() method for the first iteration of the 'while' loop below, that two compute
    // nodes process all of the results of the join() method for the second iteration of the 'while' loop, etc.
    // For this reason, ensure that the join() method creates a number of partitions equal to the number of cores.
    val tree: RDD[(Long, KdNode)] = kdTree.map(n => (n.node.id, n)).persist(persistenceLevel)

    // Search iteratively until the search RDD is empty.
    while (search.count > 0) {

      // Visit the KdNodes of the k-d tree that are specified by the search RDD and partition the result to all cores.
      val visit: RDD[(Long, (KdNode, BoundingBox))] = tree.join(search, numcores).persist(persistenceLevel)

      // Accumulate the intersection result for this iteration. Use flatMapValues() to avoid reshuffling, then
      // use map() to keep only the value, then use coalesce() to avoid increasing the number of partitions.
      result = result.union(
        visit.flatMapValues(v => {
          val bb = v._2
          val node = v._1
          if (bb.intersectsBox(node.node)) {
            List((bb.id, node.node.id))
          } else {
            List()
          }
        }).map(_._2) // Keep only the value, which hopefully doesn't require reshuffling.
      ).coalesce(numcores).persist(persistenceLevel)

      // Determine which children (if any) to search during the next iteration. Use flatMapValues() to avoid reshuffling.
      search = visit.flatMapValues(v => {
        val bb = v._2
        val node = v._1
        var children = List[(Long, BoundingBox)]()
        if (node.loChild != None) {
          val child = node.loChild.getOrElse(throw new RuntimeException(s"low child != None but cannot get child"))
          if (bb.intersectsRegion(child)) {
            children ::= (child.id, bb)
          }
        }
        if (node.hiChild != None) {
          val child = node.hiChild.getOrElse(throw new RuntimeException(s"high child != None but cannot get child"))
          if (bb.intersectsRegion(child)) {
            children ::= (child.id, bb)
          }
        }
        children
      }).map(_._2).persist(persistenceLevel) // Keep only the value, which hopefully doesn't require reshuffling.
    }

    // Group the results by search id and convert to a List.
    result.groupByKey.map(r => (r._1, r._2.toList))
  }
  
}


==> anc/kdtree/src/main/scala/partition/PartitionViaJava.java <==
/**
 * Copyright (c) 2015, 2016 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package partition;

import java.util.List;

import scala.Option;

import box.BoundingBox;
import kdtree.KdNode;

/**
 * Build a 2-d tree via Java wherein arrays are partitioned by xMin and yMin.
 */
public class PartitionViaJava {

    // The following method builds one node of a k-d tree by partitioning arrays by xMin and returns
    // a BoundingBox that describes the node id and the bounding region that surrounds the node.
    // As a side effect, a BoundingBox that describes the node id and its bounding box, plus two
    // additional BoundingBoxes that describe the child nodes and the bounding regions that surround
    // them, are added to a List<KdNode>. This method is re-entrant, so it may be executed
    // simultaneously via multiple threads without creating a race condition.
    //
    // Note: An array is indexed from startIndex to endIndex inclusive.
    public static BoundingBox partitionByXminViaJava(BoundingBox[] xMinCollected,
                                                     BoundingBox[] yMinCollected,
                                                     BoundingBox[] temporary,
                                                     int startIndex,
                                                     int endIndex,
                                                     List<KdNode> kdNodes) {

        if (startIndex == endIndex) {
            // Add the terminal node with no children to the List<KdNode> and return the node whose
            // bounding box is by definition its bounding region, so no need to create a bounding region.
            BoundingBox node = xMinCollected[startIndex];
            Option<BoundingBox> none = Option.apply(null);
            kdNodes.add(new KdNode(node, none, none));
            return node;
        } else if (endIndex > startIndex) {
            // Partition the xMinCollected Array into low and high halves. The median will provide the id for the KdNode.
            int medianIndex = startIndex + ( (endIndex - startIndex) >> 1 );
            BoundingBox node = xMinCollected[medianIndex];

            // Partition the yMinCollected Array into low and high halves for the two recursive calls to the
            // partitionArraysByYmin method by copying into the temporary array.
            int loIndex = startIndex - 1;
            int hiIndex = medianIndex;
            for (int i = startIndex; i <= endIndex; ++i) {
                if (yMinCollected[i].xMinLessThan(node)) {
                    temporary[++loIndex] = yMinCollected[i];
                } else if (yMinCollected[i].xMinMoreThan(node)) {
                    temporary[++hiIndex] = yMinCollected[i];
                }
            }

            // Initialize the bounding region from the node's bounding box then refine it from the node's children.
            long xMin = node.getXmin();
            long yMin = node.getYmin();
            long xMax = node.getXmax();
            long yMax = node.getYmax();

            // Create the low child that comprises an id and a bounding region via partitioning by yMin.
            // The yMincollected and temporary arrays are swapped in the partitionByYmin() call.
            BoundingBox loChild = null;
            if (loIndex >= startIndex) {
                BoundingBox child = partitionByYminViaJava(xMinCollected, temporary, yMinCollected, startIndex, loIndex, kdNodes);
                loChild = child;
                xMin = Math.min(xMin, child.getXmin());
                yMin = Math.min(yMin, child.getYmin());
                xMax = Math.max(xMax, child.getXmax());
                yMax = Math.max(yMax, child.getYmax());
            }

            // Create the high child that comprises an id and a bounding region via partitioning by yMin.
            // The yMincollected and temporary arrays are swapped in the partitionByYmin() call.
            BoundingBox hiChild = null;
            if (hiIndex > medianIndex) {
                BoundingBox child = partitionByYminViaJava(xMinCollected, temporary, yMinCollected, medianIndex + 1, hiIndex, kdNodes);
                hiChild = child;
                xMin = Math.min(xMin, child.getXmin());
                yMin = Math.min(yMin, child.getYmin());
                xMax = Math.max(xMax, child.getXmax());
                yMax = Math.max(yMax, child.getYmax());
            }

            // Add the node with any children to the List<KdNode>.
            Option<BoundingBox> optionLoChild = Option.apply(loChild);
            Option<BoundingBox> optionHiChild = Option.apply(hiChild);
            kdNodes.add(new KdNode(node, optionLoChild, optionHiChild));

            // Return the bounding region for this node.
            return new BoundingBox(node.getId(), xMin, yMin, xMax, yMax);
        } else {
            // endIndex < startIndex, which is impossible in view of the above check of loIndex and hiIndex, so check for this condition last.
            throw new RuntimeException("indices out of order: startIndex = $startIndex  endIndex = $endIndex");
        }
    }

    // The following method builds one node of a k-d tree by partitioning arrays by yMin and returns
    // a BoundingBox that describes the node id and the bounding region that surrounds the node.
    // As a side effect, a BoundingBox that describes the node id and its bounding box, plus two
    // additional BoundingBoxes that describe the child nodes and the bounding regions that surround
    // them, are added to a List<KdNode>. This method is re-entrant, so it may be executed
    // simultaneously via multiple threads without creating a race condition.
    //
    // Note: An array is indexed from startIndex to endIndex inclusive.
    public static BoundingBox partitionByYminViaJava(BoundingBox[] xMinCollected,
                                                     BoundingBox[] yMinCollected,
                                                     BoundingBox[] temporary,
                                                     int startIndex,
                                                     int endIndex,
                                                     List<KdNode> kdNodes) {

        if (startIndex == endIndex) {
            // Add the terminal node with no children to the List<KdNode> and return the node whose
            // bounding box is by definition its bounding region, so no need to create a bounding region.
            BoundingBox node = yMinCollected[startIndex];
            Option<BoundingBox> none = Option.apply(null);
            kdNodes.add(new KdNode(node, none, none));
            return node;
        } else if (endIndex > startIndex) {
            // Partition the yMinCollected Array into low and high halves. The median will provide the id for the KdNode.
            int medianIndex = startIndex + ( (endIndex - startIndex) >> 1 );
            BoundingBox node = yMinCollected[medianIndex];

            // Partition the xMinCollected Array into low and high halves for the two recursive calls to the
            // partitionArraysByXmin method by copying into the temporary array.
            int loIndex = startIndex - 1;
            int hiIndex = medianIndex;
            for (int i = startIndex; i <= endIndex; ++i) {
                if (xMinCollected[i].yMinLessThan(node)) {
                    temporary[++loIndex] = xMinCollected[i];
                } else if (xMinCollected[i].yMinMoreThan(node)) {
                    temporary[++hiIndex] = xMinCollected[i];
                }
            }

            // Initialize the bounding region from the node's bounding box then refine it from the node's children.
            long xMin = node.getXmin();
            long yMin = node.getYmin();
            long xMax = node.getXmax();
            long yMax = node.getYmax();

            // Create the low child that comprises an id and a bounding region via partitioning by xMin.
            // The xMincollected and temporary arrays are swapped in the partitionByXmin() call.
            BoundingBox loChild = null;
            if (loIndex >= startIndex) {
                BoundingBox child = partitionByXminViaJava(temporary, yMinCollected, xMinCollected, startIndex, loIndex, kdNodes);
                loChild = child;
                xMin = Math.min(xMin, child.getXmin());
                yMin = Math.min(yMin, child.getYmin());
                xMax = Math.max(xMax, child.getXmax());
                yMax = Math.max(yMax, child.getYmax());
            }

            // Create the high child that comprises an id and a bounding region via partitioning by xMin.
            // The xMincollected and temporary arrays are swapped in the partitionByXmin() call.
            BoundingBox hiChild = null;
            if (hiIndex > medianIndex) {
                BoundingBox child = partitionByXminViaJava(temporary, yMinCollected, xMinCollected, medianIndex + 1, hiIndex, kdNodes);
                hiChild = child;
                xMin = Math.min(xMin, child.getXmin());
                yMin = Math.min(yMin, child.getYmin());
                xMax = Math.max(xMax, child.getXmax());
                yMax = Math.max(yMax, child.getYmax());
            }

            // Add the node with any children to the List<KdNode>.
            Option<BoundingBox> optionLoChild = Option.apply(loChild);
            Option<BoundingBox> optionHiChild = Option.apply(hiChild);
            kdNodes.add(new KdNode(node, optionLoChild, optionHiChild));

            // Return the bounding region for this node.
            return new BoundingBox(node.getId(), xMin, yMin, xMax, yMax);
        } else {
            // endIndex < startIndex, which is impossible in view of the above check of loIndex and hiIndex, so check for this condition last.
            throw new RuntimeException("indices out of order: startIndex = $startIndex  endIndex = $endIndex");
        }
    }

}


==> anc/kdtree/src/main/scala/partition/PartitionViaScala.scala <==
/**
 * Copyright (c) 2015, 2016, Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package partition

import box.BoundingBox
import kdtree.KdNode

/**
 * Build a 2-d tree wherein arrays are partitioned by xMin and yMin.
 */
object PartitionViaScala {

  // The following method builds one node of a k-d tree by partitioning arrays by xMin and returns
  // a BoundingBox that describes the node id and the bounding region that surrounds the node.
  // As a side effect, a BoundingBox that describes the node id and its bounding box, plus two
  // additional BoundingBoxes that describe the child nodes and the bounding regions that surround
  // them, are prepended to a List[KdNode]. This method is re-entrant, so it may be executed
  // simultaneously via multiple threads without creating a race condition.
  //
  // Note: An array is indexed from startIndex to endIndex inclusive.
  def partitionByXminViaScala(xMinCollected: Array[BoundingBox],
                              yMinCollected: Array[BoundingBox],
                              temporary: Array[BoundingBox],
                              startIndex: Int,
                              endIndex: Int,
                              listPrepender: (KdNode) => Boolean): BoundingBox = {

    if (startIndex == endIndex) {
      // Prepend the terminal node with no children to the List[KdNode] and return the node whose
      // bounding box is by definition its bounding region, so no need to create a bounding region.
      val node = xMinCollected(startIndex)
      listPrepender(new KdNode(node, None, None))
      node
    } else if (endIndex > startIndex) {
      // Partition the xMinCollected Array into low and high halves. The median will provide the id for the KdNode.
      val medianIndex = startIndex + ( (endIndex - startIndex) >> 1 )
      val node: BoundingBox = xMinCollected(medianIndex)

      // Partition the yMinCollected Array into low and high halves for the two recursive calls to the
      // partitionArraysByYminViaScala method by copying into the temporary array.
      var loIndex = startIndex - 1
      var hiIndex = medianIndex
      for (i <- startIndex to endIndex) {
        if (yMinCollected(i).xMinLessThan(node)) {
          loIndex += 1
          temporary(loIndex) = yMinCollected(i)
        } else if (yMinCollected(i).xMinMoreThan(node)) {
          hiIndex += 1
          temporary(hiIndex) = yMinCollected(i)
        }
      }

      // Initialize the bounding region from the node's bounding box then refine it from the node's children.
      var xMin = node.xMin
      var yMin = node.yMin
      var xMax = node.xMax
      var yMax = node.yMax

      // Create the low child that comprises an id and a bounding region via partitioning by yMin.
      // The yMincollected and temporary arrays are swapped in the partitionByYminViaScala() call.
      val loChild: Option[BoundingBox] = if (loIndex >= startIndex) {
        val child = partitionByYminViaScala(xMinCollected, temporary, yMinCollected, startIndex, loIndex, listPrepender)
        xMin = Math.min(xMin, child.xMin)
        yMin = Math.min(yMin, child.yMin)
        xMax = Math.max(xMax, child.xMax)
        yMax = Math.max(yMax, child.yMax)
        Option(child)
      } else {
        None
      }

      // Create the high child that comprises an id and a bounding region via partitioning by yMin.
      // The yMincollected and temporary arrays are swapped in the partitionByYmin() call.
      val hiChild = if (hiIndex > medianIndex) {
        val child = partitionByYminViaScala(xMinCollected, temporary, yMinCollected, medianIndex + 1, hiIndex, listPrepender)
        xMin = Math.min(xMin, child.xMin)
        yMin = Math.min(yMin, child.yMin)
        xMax = Math.max(xMax, child.xMax)
        yMax = Math.max(yMax, child.yMax)
        Option(child)
      } else {
        None
      }

      // Prepend the node with any children to the List[KdNode].
      listPrepender(new KdNode(node, loChild, hiChild))

      // Return the bounding region for this node.
      new BoundingBox(node.id, xMin, yMin, xMax, yMax)
    } else {
      // endIndex < startIndex, which is impossible in view of the above check of loIndex and hiIndex, so check for this condition last.
      throw new RuntimeException(s"indices out of order: startIndex = $startIndex  endIndex = $endIndex")
    }
  }

  // The following method builds one node of a k-d tree by partitioning arrays by yMin and returns
  // a BoundingBox that describes the node id and the bounding region that surrounds the node.
  // As a side effect, a BoundingBox that describes the node id and its bounding box, plus two
  // additional BoundingBoxes that describe the child nodes and the bounding regions that surround
  // them, are prepended to a List[KdNode]. This method is re-entrant, so it may be executed
  // simultaneously via multiple threads without creating a race condition.
  //
  // Note: An array is indexed from startIndex to endIndex inclusive.
  def partitionByYminViaScala(xMinCollected: Array[BoundingBox],
                              yMinCollected: Array[BoundingBox],
                              temporary: Array[BoundingBox],
                              startIndex: Int,
                              endIndex: Int,
                              listPrepender: (KdNode) => Boolean): BoundingBox = {

    if (startIndex == endIndex) {
      // Prepend the terminal node with no children to the List[KdNode] and return the node whose
      // bounding box is by definition its bounding region, so no need to create a bounding region.
      // Split the xMinCollected Array into low and high halves. The median will provide the id for the KdNode.
      val node = yMinCollected(startIndex)
      listPrepender(new KdNode(node, None, None))
      node
    } else if (endIndex > startIndex) {
      // Partition the yMinCollected Array into low and high halves. The median will provide the id for the KdNode.
      val medianIndex = startIndex + ( (endIndex - startIndex) >> 1 )
      val node: BoundingBox = yMinCollected(medianIndex)

      // Partition the xMinCollected Array into low and high halves for the two recursive calls to the
      // partitionArraysByXminViaScala method by copying into the temporary array.
      var loIndex = startIndex - 1
      var hiIndex = medianIndex
      for (i <- startIndex to endIndex) {
        if (xMinCollected(i).yMinLessThan(node)) {
          loIndex += 1
          temporary(loIndex) = xMinCollected(i)
        } else if (xMinCollected(i).yMinMoreThan(node)) {
          hiIndex += 1
          temporary(hiIndex) = xMinCollected(i)
        }
      }

      // Initialize the bounding region from the node's bounding box then refine it from the node's children.
      var xMin = node.xMin
      var yMin = node.yMin
      var xMax = node.xMax
      var yMax = node.yMax

      // Create the low child that comprises an id and a bounding region via partitioning by xMin.
      // The xMincollected and temporary arrays are swapped in the partitionByXminViaScala() call.
      val loChild: Option[BoundingBox] = if (loIndex >= startIndex) {
        val child = partitionByXminViaScala(temporary, yMinCollected, xMinCollected, startIndex, loIndex, listPrepender)
        xMin = Math.min(xMin, child.xMin)
        yMin = Math.min(yMin, child.yMin)
        xMax = Math.max(xMax, child.xMax)
        yMax = Math.max(yMax, child.yMax)
        Option(child)
      } else {
        None
      }

      // Create the high child that comprises an id and a bounding region via partitioning by xMin.
      // The xMincollected and temporary arrays are swapped in the partitionByXmin() call.
      val hiChild = if (hiIndex > medianIndex) {
        val child = partitionByXminViaScala(temporary, yMinCollected, xMinCollected, medianIndex + 1, hiIndex, listPrepender)
        xMin = Math.min(xMin, child.xMin)
        yMin = Math.min(yMin, child.yMin)
        xMax = Math.max(xMax, child.xMax)
        yMax = Math.max(yMax, child.yMax)
        Option(child)
      } else {
        None
      }

      // Prepend the node with any children to the List[KdNode].
      listPrepender(new KdNode(node, loChild, hiChild))

      // Return the bounding region for this node.
      new BoundingBox(node.id, xMin, yMin, xMax, yMax)
    } else {
      // endIndex < startIndex, which is impossible in view of the above check of loIndex and hiIndex, so check for this condition last.
      throw new RuntimeException(s"indices out of order: startIndex = $startIndex  endIndex = $endIndex")
    }
  }

}


==> anc/kdtree/src/main/scala/split/RddToSplitRddFunctions.scala <==
/**
 * Copyright (c) 2015, 2016 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package split

import org.apache.spark.rdd.RDD

import scala.reflect.ClassTag

trait RddToSplitRddFunctions extends Serializable {
  implicit def rddToSplitRDDFunctions[T: ClassTag](rdd: RDD[T]) = new SplitRddFunctions(rdd)
}

==> anc/kdtree/src/main/scala/split/SplitRddFunctions.scala <==
/**
 * Copyright (c) 2015, 2016, Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package split

 import org.apache.spark.rdd.RDD
import org.apache.spark.{Logging, Partition, TaskContext}

import scala.reflect.ClassTag

/**
 * See also Erik Erlandson's DropRDDFunctions class:
 *
 * https://github.com/erikerlandson/spark/blob/469fbf6758959a793e2b21865ff214c9301b02fd/core/src/main/scala/org/apache/spark/rdd/DropRDDFunctions.scala
 *
 * as well as the associated DropRDDFunctionsSuite class:
 *
 * https://github.com/erikerlandson/spark/blob/469fbf6758959a793e2b21865ff214c9301b02fd/core/src/test/scala/org/apache/spark/rdd/DropRDDFunctionsSuite.scala
 *
 * @author Russ Brown
 */
class SplitRddFunctions[T : ClassTag](self: RDD[T]) extends Logging with Serializable {

  /**
   * Split the input RDD at the kth element and return a tuple that represents (1) the kth element,
   * (2) an RDD that comprises the elements to the left of the kth element and (3) an RDD that comprises
   * the elements to the right of the kth element. If splitting is not possible, return (1) None for
   * the kth element, (2) the input RDD and (3) an empty RDD; the positions of the input RDD and the
   * empty RDD in the returned tuple are established by the value of the argument (k).
   * @author Russ Brown
   */
  def splitAt(k: Long): (Option[T], RDD[T], RDD[T]) = {

    // Cannot split because the kth element is to the left of the leftmost (first) element.
    if (k <= 0) {
      return (None, self.sparkContext.emptyRDD[T], self)
    }

    // This case is analogous to DropRDDFunctions.drop(0) and must avoid attempting to locate a partition
    // because rem == 0 and hence the below 'while' loop will not execute and will produce an error.
    if (k == 1) {
      return (Option(takeFirst), self.sparkContext.emptyRDD[T], dropFirst)
    }

    // Locate the partition that includes the element immediately to the left of the kth element.
    val partitionSizes: Array[Int] = getPartitionSizes()
    var rem: Long = k - 1 // Assume that an RDD may comprise greater than 2^31-1 elements.
    var p: Int = 0
    var np: Int = 0
    while (rem > 0  &&  p < partitionSizes.length) {
      np = partitionSizes(p)
      rem -= np
      p += 1
    }

    // Cannot split because the kth element is to the right of the rightmost (last) element.
    if (rem > 0  ||  (rem == 0  &&  p >= self.partitions.length)) {
      return (None, self, self.sparkContext.emptyRDD[T])
    }

    // Create the RDD (rddLeft) that includes all elements of the parent RDD
    // that are to the left of the kth element (if we get here, rem <= 0).
    val pLeft: Int = p - 1
    val pTake: Int = np + rem.toInt // It is assumed that at this point rem < 2^32-1.
    val rddLeft = new RDD[T](self) {
      override def getPartitions: Array[Partition] = firstParent[T].partitions
      override val partitioner = self.partitioner
      override def compute(split: Partition, context: TaskContext):Iterator[T] = {
        if (split.index < pLeft) return firstParent[T].iterator(split, context)
        if (split.index == pLeft) return firstParent[T].iterator(split, context).take(pTake)
        Iterator.empty
      }
    }

    // The kth element is one element to the right of the elements that form rddLeft. If rem < 0,
    // take the kth element from the partition pLeft; otherwise, the kth element is the leftmost
    // (first) element of the partition immediately to the right of the partition pLeft, ignoring
    // any empty partitions.
    val kthElement = if (rem < 0) {
      collectElementsFromOnePartition(pLeft)(pTake)
    } else {
      // Ignore any empty partition.
      while (partitionSizes(p) <= 0 && p < self.partitions.length) {
        p += 1
      }
      // Check whether a kth element exists.
      if (p == self.partitions.length) {
        return (None, rddLeft, self.sparkContext.emptyRDD[T])
      }
      collectElementsFromOnePartition(p)(0)
    }

    // Create the RDD (rddRight) that includes all elements of the parent RDD
    // that are to the right of the kth element; if rem < 0, rddRight begins in
    // the partition pLeft; otherwise, it begins with the second element of the
    // partition immediately to the right of the partition pLeft.
    var pRight: Int = p
    var pDrop: Int = 1
    if (rem < 0) {
      pRight = pLeft
      pDrop = pTake + 1
    }
    val rddRight = new RDD[T](self) {
      override def getPartitions: Array[Partition] = firstParent[T].partitions
      override val partitioner = self.partitioner
      override def compute(split: Partition, context: TaskContext):Iterator[T] = {
        if (split.index > pRight) return firstParent[T].iterator(split, context)
        if (split.index == pRight) return firstParent[T].iterator(split, context).drop(pDrop)
        Iterator.empty
      }
    }

    (Option(kthElement), rddLeft, rddRight)
  }

  /**
   * Get the size of each partition, hopefully in parallel, in contrast to Erik Erlandson's code that gets the partition
   * sizes one at a time. See http://stackoverflow.com/questions/28687149/how-to-get-the-number-of-elements-in-partition
   */
  private def getPartitionSizes(): Array[Int] = self.mapPartitions(iter => Array(iter.size).iterator, true).collect

  /**
   * Return a new RDD formed by dropping the first element of the input RDD.
   */
  private def dropFirst(): RDD[T] = {

    // Search forward to the partition that includes the first element.
    val partitionSizes: Array[Int] = getPartitionSizes()
    var rem: Int = 1 // OK for rem to be Int because looking for 1.
    var p: Int = 0
    var np: Int = 0
    while (rem > 0  &&  p < partitionSizes.length) {
      np = partitionSizes(p)
      rem -= np
      p += 1
    }

    // There is no first element.
    if (rem > 0  ||  (rem == 0  &&  p >= self.partitions.length)) {
      return self.sparkContext.emptyRDD[T]
    }

    // Return an RDD that discounts the first element of the parent RDD
    // (if we get here, rem <= 0).
    val pFirst: Int = p - 1
    val pDrop: Int = np + rem
    new RDD[T](self) {
      override def getPartitions: Array[Partition] = firstParent[T].partitions
      override val partitioner = self.partitioner
      override def compute(split: Partition, context: TaskContext):Iterator[T] = {
        if (split.index > pFirst) return firstParent[T].iterator(split, context)
        if (split.index == pFirst) return firstParent[T].iterator(split, context).drop(pDrop)
        Iterator.empty
      }
    }
  }

  /**
   * Return the first element of the input RDD.
   */
  def takeFirst(): T = {

    // Search forward to the partition that includes the first element, back up one partition and take the first element.
    val partitionSizes: Array[Int] = getPartitionSizes()
    var rem: Int = 1 // OK for rem to be Int because looking for 1.
    var p: Int = 0
    var np: Int = 0
    while (rem > 0  &&  p < partitionSizes.length) {
      np = partitionSizes(p)
      rem -= np
      p += 1
    }
    val firstNonEmptyPartition = collectElementsFromOnePartition(p-1)
    firstNonEmptyPartition(0)
  }

  /**
   * Return the last element of the input RDD.
   */
  def takeLast(): T = {

    // Search backward to the partition that includes the last element, move forward one partition and take the first element.
    val partitionSizes: Array[Int] = getPartitionSizes()
    var rem: Int = 1 // OK for rem to be Int because looking for 1.
    var p: Int = partitionSizes.length-1
    var np: Int = 0
    while (rem > 0  &&  p >= 0) {
      np = partitionSizes(p)
      rem -= np
      p -= 1
    }
    val lastNonEmptyPartition = collectElementsFromOnePartition(p+1)
    lastNonEmptyPartition(lastNonEmptyPartition.length-1)
  }

  /**
   * Return an Array of the elements from one partition.
   */
  private def collectElementsFromOnePartition(p:Int): Array[T] = {
    // Construct a new RDD for which the compute method handles only one partition
    // then collect the elements from that partition.
    new RDD[T](self) {
      override def getPartitions: Array[Partition] = firstParent[T].partitions
      override val partitioner = self.partitioner
      override def compute(split: Partition, context: TaskContext):Iterator[T] = {
        if (split.index == p) return firstParent[T].iterator(split, context)
        Iterator.empty
      }
    }.collect
  }

}

==> anc/kdtree/src/main/scala/util/CheckArgs.scala <==
/**
 * Copyright (c) 2015, 2016, Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package util

import org.apache.spark.SparkContext
import util.ParseArgs.OptionMap

/**
 * It does not appear necessary to provide any information to the main() function other than 'args'
 * and the implicit SparkContext parameter that is provided by ScalaTest.  However, this implicit
 * parameter is incompatible with execution via the spark-submit script but is OK for a ScalaTest.
 */
object CheckArgs extends Serializable {

  // Although the sc: SparkContext parameter is not used here, it is included to check
  // a correct call from CheckArgsTest.
  def main(args: Array[String])(implicit sc: SparkContext): Unit = {
    val arguments: OptionMap = ParseArgs.parse(args)
    val input: String = arguments.get('input).getOrElse{throw new RuntimeException(s"no --input specified")}.toString
    val output: String = arguments.get('output).getOrElse{throw new RuntimeException(s"no --output specified")}.toString
    val partitions: String = arguments.get('partitions).getOrElse{throw new RuntimeException(s"no --partitions specified")}.toString
    val copies: String = arguments.get('copies).getOrElse{throw new RuntimeException(s"no --copies specified")}.toString
    val cutoff: String = arguments.get('cutoff).getOrElse{throw new RuntimeException(s"no --cutoff specified")}.toString
    val persist: String = arguments.get('persist).getOrElse{throw new RuntimeException(s"no --persist specified")}.toString
    val block: String = arguments.get('block).getOrElse{throw new RuntimeException(s"no --block specified")}.toString
    val kryo: String = arguments.get('kryo).getOrElse{throw new RuntimeException(s"no --kryo specified")}.toString
    val compress: String = arguments.get('compress).getOrElse{throw new RuntimeException(s"no --compress specified")}.toString
    val java: String = arguments.get('java).getOrElse{throw new RuntimeException(s"no --java specified")}.toString
    println(s"number of arguments = " + arguments.toList.length)
    println(s"input = $input")
    println(s"output = $output")
    println(s"partitions = $partitions")
    println(s"copies = $copies")
    println(s"cutoff = $cutoff")
    println(s"persist = $persist")
    println(s"block = $block")
    println(s"kryo = $kryo")
    println(s"compress = $compress")
    println(s"java = $java")
  }

}


==> anc/kdtree/src/main/scala/util/ParseArgs.scala <==
/**
 * Copyright (c) 2015, 2016, Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package util

import org.apache.log4j.Logger

/**
 * See answer #121 of https://stackoverflow.com/questions/2315912/scala-best-way-to-parse-command-line-parameters-cli
 */
object ParseArgs extends Serializable {

  val usage = s"Using default command-line options. Possible options are: [--input String] [--output String] [--partitions String] [--copies String]" +
    s" [--cutoff String] [--persist String] [--block String] [--kyro String] [--compress String] [--java String]"

  type OptionMap = Map[Symbol, Any]

  def parse(args: Array[String]): OptionMap = {
    // Supply empty args if args is null.
    val copyArgs = if (args == null) {
      Array[String]()
    } else {
      args
    }
    // Provide usage suggestion if no args were supplied.
    if (copyArgs.length == 0) {
      Logger.getRootLogger.warn(usage)
    }
    val arglist = copyArgs.toList

    def nextOption(map: OptionMap, list: List[String]): OptionMap = {
      def isSwitch(s: String) = (s(0) == '-')
      list match {
        case Nil => map
        case "--input" :: value :: tail =>
          nextOption(map ++ Map('input -> value), tail)
        case "--output" :: value :: tail =>
          nextOption(map ++ Map('output -> value), tail)
        case "--partitions" :: value :: tail =>
          nextOption(map ++ Map('partitions -> value), tail)
        case "--copies" :: value :: tail =>
          nextOption(map ++ Map('copies -> value), tail)
        case "--cutoff" :: value :: tail =>
          nextOption(map ++ Map('cutoff -> value), tail)
        case "--persist" :: value :: tail =>
          nextOption(map ++ Map('persist -> value), tail)
        case "--block" :: value :: tail =>
          nextOption(map ++ Map('block -> value), tail)
        case "--kryo" :: value :: tail =>
          nextOption(map ++ Map('kryo -> value), tail)
        case "--compress" :: value :: tail =>
          nextOption(map ++ Map('compress -> value), tail)
        case "--java" :: value :: tail =>
          nextOption(map ++ Map('java -> value), tail)
        case option :: tail => throw new IllegalArgumentException(s"unknown option: $option")
      }
    }

    nextOption(Map(), arglist)
  }
}


==> anc/kdtree/src/test/resources/box/inputs/boundingBox.txt <==
1	3	5	7
15	12	20	17
19	13	25	18
4	-2	11	4
-9	-25	4	-20
15	-31	18	-28
15	-17	20	-14
-15	-12	-9	-8
21	-2	27	2
-15	-18	-9	-15
16	-5	22	-1
3	-21	7	-18
2	-12	7	-8
12	-31	16	-27
-10	-11	3	-7
14	-29	20	-25


==> anc/kdtree/src/test/scala/LibrarySuite.scala <==
/*
 * This Scala Testsuite was auto generated by running 'gradle init --type scala-library'
 * by 'russb' at '10/30/15 9:53 AM' with Gradle 2.3
 *
 * @author russb, @date 10/30/15 9:53 AM
 */

import org.scalatest.FunSuite
import org.junit.runner.RunWith
import org.scalatest.junit.JUnitRunner

@RunWith(classOf[JUnitRunner])
class LibrarySuite extends FunSuite {
  test("someLibraryMethod is always true") {
    def library = new Library()
    assert(library.someLibraryMethod)
  }
}


==> anc/kdtree/src/test/scala/build/BuildAndSearchKdTreeTest.scala <==
/**
 * Copyright (c) 2015, 2016, Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package build

import context.SharedSparkContext
import org.apache.spark.rdd.RDD
import org.scalatest.FunSuite

class BuildAndSearchKdTreeTest extends FunSuite with SharedSparkContext with Serializable {

  // See CheckArgs and CheckArgsTest for an example of how to to execute a main() method
  // and supply the implicit sc:SparkContext parameter.
  test(s"build and search 2-d tree with scala") {

    val args = Array(
      "--input", "src/test/resources/box/inputs/boundingBox.txt",
      "--partitions", "4",
      "--cutoff", "16",
      "--java", "false"
    )

    // Copy the SparkContext so that it is available to SearchKdTree2D.main()
    implicit val sparkContext = sc

    // Search the k-d tree.
    val searchResult: RDD[(Long, List[Long])] = BuildAndSearchKdTree.main(args)

    // Sort the RDD[(Int, List[Int])] by the first Int in case different executions order the elements differently.
    // Convert to an Array, then sort the List[Int] in case different executions order the elements differently.
    val result = searchResult.sortByKey(true).map(e => (e._1, e._2.sorted)).collect
    assert(result(0) == (0,List(3)))
    assert(result(1) == (1,List(2)))
    assert(result(2) == (2,List(1)))
    assert(result(3) == (3,List(0)))
    assert(result(4) == (4,List(11)))
    assert(result(5) == (5,List(13,15)))
    assert(result(6) == (7,List(14)))
    assert(result(7) == (8,List(10)))
    assert(result(8) == (10,List(8)))
    assert(result(9) == (11,List(4)))
    assert(result(10) == (12,List(14)))
    assert(result(11) == (13,List(5,15)))
    assert(result(12) == (14,List(7,12)))
    assert(result(13) == (15,List(5,13)))
  }

  test(s"build and search 2-d tree with java") {

    val args = Array(
      "--input", "src/test/resources/box/inputs/boundingBox.txt",
      "--partitions", "4",
      "--cutoff", "16",
      "--java", "true"
    )

    // Copy the SparkContext so that it is available to SearchKdTree2D.main()
    implicit val sparkContext = sc

    // Search the k-d tree.
    val searchResult: RDD[(Long, List[Long])] = BuildAndSearchKdTree.main(args)

    // Sort the RDD[(Int, List[Int])] by the first Int in case different executions order the elements differently.
    // Convert to an Array, then sort the List[Int] in case different executions order the elements differently.
    val result = searchResult.sortByKey(true).map(e => (e._1, e._2.sorted)).collect
    assert(result(0) == (0,List(3)))
    assert(result(1) == (1,List(2)))
    assert(result(2) == (2,List(1)))
    assert(result(3) == (3,List(0)))
    assert(result(4) == (4,List(11)))
    assert(result(5) == (5,List(13,15)))
    assert(result(6) == (7,List(14)))
    assert(result(7) == (8,List(10)))
    assert(result(8) == (10,List(8)))
    assert(result(9) == (11,List(4)))
    assert(result(10) == (12,List(14)))
    assert(result(11) == (13,List(5,15)))
    assert(result(12) == (14,List(7,12)))
    assert(result(13) == (15,List(5,13)))
  }

  test(s"build and search 4-d tree with scala") {

    val args = Array(
      "--input", "src/test/resources/box/inputs/boundingBox.txt",
      "--partitions", "4",
      "--cutoff", "0",
      "--java", "false"
    )

    // Copy the SparkContext so that it is available to SearchKdTree2D.main()
    implicit val sparkContext = sc

    // Search the k-d tree.
    val searchResult: RDD[(Long, List[Long])] = BuildAndSearchKdTree.main(args)

    // Sort the RDD[(Int, List[Int])] by the first Int in case different executions order the elements differently.
    // Convert to an Array, then sort the List[Int] in case different executions order the elements differently.
    val result = searchResult.sortByKey(true).map(e => (e._1, e._2.sorted)).collect
    assert(result(0) == (0,List(3)))
    assert(result(1) == (1,List(2)))
    assert(result(2) == (2,List(1)))
    assert(result(3) == (3,List(0)))
    assert(result(4) == (4,List(11)))
    assert(result(5) == (5,List(13,15)))
    assert(result(6) == (7,List(14)))
    assert(result(7) == (8,List(10)))
    assert(result(8) == (10,List(8)))
    assert(result(9) == (11,List(4)))
    assert(result(10) == (12,List(14)))
    assert(result(11) == (13,List(5,15)))
    assert(result(12) == (14,List(7,12)))
    assert(result(13) == (15,List(5,13)))
  }

  test(s"build and search 4-d tree with java") {

    val args = Array(
      "--input", "src/test/resources/box/inputs/boundingBox.txt",
      "--partitions", "4",
      "--cutoff", "0",
      "--java", "true"
    )

    // Copy the SparkContext so that it is available to SearchKdTree2D.main()
    implicit val sparkContext = sc

    // Search the k-d tree.
    val searchResult: RDD[(Long, List[Long])] = BuildAndSearchKdTree.main(args)

    // Sort the RDD[(Int, List[Int])] by the first Int in case different executions order the elements differently.
    // Convert to an Array, then sort the List[Int] in case different executions order the elements differently.
    val result = searchResult.sortByKey(true).map(e => (e._1, e._2.sorted)).collect
    assert(result(0) == (0,List(3)))
    assert(result(1) == (1,List(2)))
    assert(result(2) == (2,List(1)))
    assert(result(3) == (3,List(0)))
    assert(result(4) == (4,List(11)))
    assert(result(5) == (5,List(13,15)))
    assert(result(6) == (7,List(14)))
    assert(result(7) == (8,List(10)))
    assert(result(8) == (10,List(8)))
    assert(result(9) == (11,List(4)))
    assert(result(10) == (12,List(14)))
    assert(result(11) == (13,List(5,15)))
    assert(result(12) == (14,List(7,12)))
    assert(result(13) == (15,List(5,13)))
  }

}

==> anc/kdtree/src/test/scala/build/BuildAndSearchKdTreeTimingTest.scala <==
/**
 * Copyright (c) 2015, 2016, Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package build

import context.SharedSparkContext
import org.scalatest.FunSuite

class BuildAndSearchKdTreeTimingTest extends FunSuite with SharedSparkContext with Serializable {

  // See CheckArgs and CheckArgsTest for an example of how to to execute a main() method
  // and supply the implicit sc:SparkContext parameter.
  test(s"build and search k-d tree timing") {

    // All required commmand-line arguments are supplied by default in the BuildAndSearchKdTreeTiming.main()
    // method but the following combination of arguments tests RDD- and array-based tree building.
    val args = Array("--copies", "16", "--partitions", "16", "--cutoff", "512")

    // Copy the SparkContext so that it is available to BuildAndSearchKdTree2D.main()
    implicit val sparkContext = sc

    // Create bounding boxes, build then search a k-d tree and report the elapsed times in milliseconds.
    BuildAndSearchKdTreeTiming.elapsedTimes(args)
  }

}

==> anc/kdtree/src/test/scala/build/BuildKdTreeTest.scala <==
/**
 * Copyright (c) 2015, 2016, Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package build

import context.SharedSparkContext
import org.scalatest.FunSuite

class BuildKdTreeTest extends FunSuite with SharedSparkContext with Serializable {

  // See CheckArgs and CheckArgsTest for an example of how to to execute a main() method
  // and supply the implicit sc:SparkContext parameter.
  test(s"build 2-d tree via scala") {

    val args = Array(
      "--input", "src/test/resources/box/inputs/boundingBox.txt",
      "--partitions", "8",
      "--cutoff", "16",
      "--java", "false"
    )

    // Copy the SparkContext so that it is available to BuildKdTree2D.main()
    implicit val sparkContext = sc

    val (root, kdNodes, numKdNodes, sortTime, upperTreeTiem, lowerTreeTime, listTime) = BuildKdTree.main(args)

    // Sort the RDD[KdNode] by id in case different executions order the elements differently then convert it to an Array.
    val kdNodesSorted = kdNodes.sortBy(n => n.node.id).collect
    println(kdNodesSorted.length)

    // Check each KdNode.
    assert(kdNodes.count == 16)
    assert(root.toString == s"id:3 xMin:-15 yMin:-31 xMax:27 yMax:18")
    assert(kdNodesSorted(0).toString == s"node:(id:0 xMin:1 yMin:3 xMax:5 yMax:7) lo:(id:14 xMin:-10 yMin:-11 xMax:3 yMax:-7) hi:(id:12 xMin:2 yMin:-12 xMax:7 yMax:-8)")
    assert(kdNodesSorted(1).toString == s"node:(id:1 xMin:15 yMin:12 xMax:20 yMax:17) lo:(None) hi:(None)")
    assert(kdNodesSorted(2).toString == s"node:(id:2 xMin:19 yMin:13 xMax:25 yMax:18) lo:(None) hi:(None)")
    assert(kdNodesSorted(3).toString == s"node:(id:3 xMin:4 yMin:-2 xMax:11 yMax:4) lo:(id:7 xMin:-15 yMin:-25 xMax:7 yMax:7) hi:(id:6 xMin:12 yMin:-31 xMax:27 yMax:18)")
    assert(kdNodesSorted(4).toString == s"node:(id:4 xMin:-9 yMin:-25 xMax:4 yMax:-20) lo:(id:9 xMin:-15 yMin:-18 xMax:-9 yMax:-15) hi:(id:11 xMin:3 yMin:-21 xMax:7 yMax:-18)")
    assert(kdNodesSorted(5).toString == s"node:(id:5 xMin:15 yMin:-31 xMax:18 yMax:-28) lo:(None) hi:(None)")
    assert(kdNodesSorted(6).toString == s"node:(id:6 xMin:15 yMin:-17 xMax:20 yMax:-14) lo:(id:15 xMin:12 yMin:-31 xMax:20 yMax:-25) hi:(id:10 xMin:15 yMin:-5 xMax:27 yMax:18)")
    assert(kdNodesSorted(7).toString == s"node:(id:7 xMin:-15 yMin:-12 xMax:-9 yMax:-8) lo:(id:4 xMin:-15 yMin:-25 xMax:7 yMax:-15) hi:(id:0 xMin:-10 yMin:-12 xMax:7 yMax:7)")
    assert(kdNodesSorted(8).toString == s"node:(id:8 xMin:21 yMin:-2 xMax:27 yMax:2) lo:(None) hi:(id:2 xMin:19 yMin:13 xMax:25 yMax:18)")
    assert(kdNodesSorted(9).toString == s"node:(id:9 xMin:-15 yMin:-18 xMax:-9 yMax:-15) lo:(None) hi:(None)")
    assert(kdNodesSorted(10).toString == s"node:(id:10 xMin:16 yMin:-5 xMax:22 yMax:-1) lo:(id:1 xMin:15 yMin:12 xMax:20 yMax:17) hi:(id:8 xMin:19 yMin:-2 xMax:27 yMax:18)")
    assert(kdNodesSorted(11).toString == s"node:(id:11 xMin:3 yMin:-21 xMax:7 yMax:-18) lo:(None) hi:(None)")
    assert(kdNodesSorted(12).toString == s"node:(id:12 xMin:2 yMin:-12 xMax:7 yMax:-8) lo:(None) hi:(None)")
    assert(kdNodesSorted(13).toString == s"node:(id:13 xMin:12 yMin:-31 xMax:16 yMax:-27) lo:(None) hi:(None)")
    assert(kdNodesSorted(14).toString == s"node:(id:14 xMin:-10 yMin:-11 xMax:3 yMax:-7) lo:(None) hi:(None)")
    assert(kdNodesSorted(15).toString == s"node:(id:15 xMin:14 yMin:-29 xMax:20 yMax:-25) lo:(id:13 xMin:12 yMin:-31 xMax:16 yMax:-27) hi:(id:5 xMin:15 yMin:-31 xMax:18 yMax:-28)")
  }

  test(s"build 2-d tree via java") {

    val args = Array(
      "--input", "src/test/resources/box/inputs/boundingBox.txt",
      "--partitions", "8",
      "--cutoff", "16",
      "--java", "true"
    )

    // Copy the SparkContext so that it is available to BuildKdTree2D.main()
    implicit val sparkContext = sc

    val (root, kdNodes, numKdNodes, sortTime, upperTreeTiem, lowerTreeTime, listTime) = BuildKdTree.main(args)

    // Sort the RDD[KdNode] by id in case different executions order the elements differently then convert it to an Array.
    val kdNodesSorted = kdNodes.sortBy(n => n.node.id).collect
    println(kdNodesSorted.length)

    // Check each KdNode.
    assert(kdNodes.count == 16)
    assert(root.toString == s"id:3 xMin:-15 yMin:-31 xMax:27 yMax:18")
    assert(kdNodesSorted(0).toString == s"node:(id:0 xMin:1 yMin:3 xMax:5 yMax:7) lo:(id:14 xMin:-10 yMin:-11 xMax:3 yMax:-7) hi:(id:12 xMin:2 yMin:-12 xMax:7 yMax:-8)")
    assert(kdNodesSorted(1).toString == s"node:(id:1 xMin:15 yMin:12 xMax:20 yMax:17) lo:(None) hi:(None)")
    assert(kdNodesSorted(2).toString == s"node:(id:2 xMin:19 yMin:13 xMax:25 yMax:18) lo:(None) hi:(None)")
    assert(kdNodesSorted(3).toString == s"node:(id:3 xMin:4 yMin:-2 xMax:11 yMax:4) lo:(id:7 xMin:-15 yMin:-25 xMax:7 yMax:7) hi:(id:6 xMin:12 yMin:-31 xMax:27 yMax:18)")
    assert(kdNodesSorted(4).toString == s"node:(id:4 xMin:-9 yMin:-25 xMax:4 yMax:-20) lo:(id:9 xMin:-15 yMin:-18 xMax:-9 yMax:-15) hi:(id:11 xMin:3 yMin:-21 xMax:7 yMax:-18)")
    assert(kdNodesSorted(5).toString == s"node:(id:5 xMin:15 yMin:-31 xMax:18 yMax:-28) lo:(None) hi:(None)")
    assert(kdNodesSorted(6).toString == s"node:(id:6 xMin:15 yMin:-17 xMax:20 yMax:-14) lo:(id:15 xMin:12 yMin:-31 xMax:20 yMax:-25) hi:(id:10 xMin:15 yMin:-5 xMax:27 yMax:18)")
    assert(kdNodesSorted(7).toString == s"node:(id:7 xMin:-15 yMin:-12 xMax:-9 yMax:-8) lo:(id:4 xMin:-15 yMin:-25 xMax:7 yMax:-15) hi:(id:0 xMin:-10 yMin:-12 xMax:7 yMax:7)")
    assert(kdNodesSorted(8).toString == s"node:(id:8 xMin:21 yMin:-2 xMax:27 yMax:2) lo:(None) hi:(id:2 xMin:19 yMin:13 xMax:25 yMax:18)")
    assert(kdNodesSorted(9).toString == s"node:(id:9 xMin:-15 yMin:-18 xMax:-9 yMax:-15) lo:(None) hi:(None)")
    assert(kdNodesSorted(10).toString == s"node:(id:10 xMin:16 yMin:-5 xMax:22 yMax:-1) lo:(id:1 xMin:15 yMin:12 xMax:20 yMax:17) hi:(id:8 xMin:19 yMin:-2 xMax:27 yMax:18)")
    assert(kdNodesSorted(11).toString == s"node:(id:11 xMin:3 yMin:-21 xMax:7 yMax:-18) lo:(None) hi:(None)")
    assert(kdNodesSorted(12).toString == s"node:(id:12 xMin:2 yMin:-12 xMax:7 yMax:-8) lo:(None) hi:(None)")
    assert(kdNodesSorted(13).toString == s"node:(id:13 xMin:12 yMin:-31 xMax:16 yMax:-27) lo:(None) hi:(None)")
    assert(kdNodesSorted(14).toString == s"node:(id:14 xMin:-10 yMin:-11 xMax:3 yMax:-7) lo:(None) hi:(None)")
    assert(kdNodesSorted(15).toString == s"node:(id:15 xMin:14 yMin:-29 xMax:20 yMax:-25) lo:(id:13 xMin:12 yMin:-31 xMax:16 yMax:-27) hi:(id:5 xMin:15 yMin:-31 xMax:18 yMax:-28)")
  }

  test(s"build 4-d tree via scala") {

    val args = Array(
      "--input", "src/test/resources/box/inputs/boundingBox.txt",
      "--partitions", "4",
      "--cutoff", "0",
      "--java", "false"
    )

    // Copy the SparkContext so that it is available to BuildKdTree2D.main()
    implicit val sparkContext = sc

    val (root, kdNodes, numKdNodes, sortTime, upperTreeTime, lowerTreeTime, listTime) = BuildKdTree.main(args)

    // Sort the RDD[KdNode] by id in case different executions order the elements differently then convert it to an Array.
    val kdNodesSorted = kdNodes.sortBy(n => n.node.id).collect

    // Check each KdNode.
    assert(kdNodes.count == 16)
    assert(root.toString == s"id:3 xMin:-15 yMin:-31 xMax:27 yMax:18")
    assert(kdNodesSorted(0).toString == s"node:(id:0 xMin:1 yMin:3 xMax:5 yMax:7) lo:(id:14 xMin:-10 yMin:-11 xMax:3 yMax:-7) hi:(id:12 xMin:2 yMin:-12 xMax:7 yMax:-8)")
    assert(kdNodesSorted(1).toString == s"node:(id:1 xMin:15 yMin:12 xMax:20 yMax:17) lo:(None) hi:(None)")
    assert(kdNodesSorted(2).toString == s"node:(id:2 xMin:19 yMin:13 xMax:25 yMax:18) lo:(None) hi:(None)")
    assert(kdNodesSorted(3).toString == s"node:(id:3 xMin:4 yMin:-2 xMax:11 yMax:4) lo:(id:7 xMin:-15 yMin:-25 xMax:7 yMax:7) hi:(id:6 xMin:12 yMin:-31 xMax:27 yMax:18)")
    assert(kdNodesSorted(4).toString == s"node:(id:4 xMin:-9 yMin:-25 xMax:4 yMax:-20) lo:(id:9 xMin:-15 yMin:-18 xMax:-9 yMax:-15) hi:(id:11 xMin:3 yMin:-21 xMax:7 yMax:-18)")
    assert(kdNodesSorted(5).toString == s"node:(id:5 xMin:15 yMin:-31 xMax:18 yMax:-28) lo:(id:13 xMin:12 yMin:-31 xMax:16 yMax:-27) hi:(id:15 xMin:14 yMin:-29 xMax:20 yMax:-25)")
    assert(kdNodesSorted(6).toString == s"node:(id:6 xMin:15 yMin:-17 xMax:20 yMax:-14) lo:(id:5 xMin:12 yMin:-31 xMax:20 yMax:-25) hi:(id:10 xMin:15 yMin:-5 xMax:27 yMax:18)")
    assert(kdNodesSorted(7).toString == s"node:(id:7 xMin:-15 yMin:-12 xMax:-9 yMax:-8) lo:(id:4 xMin:-15 yMin:-25 xMax:7 yMax:-15) hi:(id:0 xMin:-10 yMin:-12 xMax:7 yMax:7)")
    assert(kdNodesSorted(8).toString == s"node:(id:8 xMin:21 yMin:-2 xMax:27 yMax:2) lo:(None) hi:(id:2 xMin:19 yMin:13 xMax:25 yMax:18)")
    assert(kdNodesSorted(9).toString == s"node:(id:9 xMin:-15 yMin:-18 xMax:-9 yMax:-15) lo:(None) hi:(None)")
    assert(kdNodesSorted(10).toString == s"node:(id:10 xMin:16 yMin:-5 xMax:22 yMax:-1) lo:(id:1 xMin:15 yMin:12 xMax:20 yMax:17) hi:(id:8 xMin:19 yMin:-2 xMax:27 yMax:18)")
    assert(kdNodesSorted(11).toString == s"node:(id:11 xMin:3 yMin:-21 xMax:7 yMax:-18) lo:(None) hi:(None)")
    assert(kdNodesSorted(12).toString == s"node:(id:12 xMin:2 yMin:-12 xMax:7 yMax:-8) lo:(None) hi:(None)")
    assert(kdNodesSorted(13).toString == s"node:(id:13 xMin:12 yMin:-31 xMax:16 yMax:-27) lo:(None) hi:(None)")
    assert(kdNodesSorted(14).toString == s"node:(id:14 xMin:-10 yMin:-11 xMax:3 yMax:-7) lo:(None) hi:(None)")
    assert(kdNodesSorted(15).toString == s"node:(id:15 xMin:14 yMin:-29 xMax:20 yMax:-25) lo:(None) hi:(None)")
  }

  test(s"build 4-d tree via java") {

    val args = Array(
      "--input", "src/test/resources/box/inputs/boundingBox.txt",
      "--partitions", "4",
      "--cutoff", "0",
      "--java", "true"
    )

    // Copy the SparkContext so that it is available to BuildKdTree2D.main()
    implicit val sparkContext = sc

    val (root, kdNodes, numKdNodes, sortTime, upperTreeTime, lowerTreeTime, listTime) = BuildKdTree.main(args)

    // Sort the RDD[KdNode] by id in case different executions order the elements differently then convert it to an Array.
    val kdNodesSorted = kdNodes.sortBy(n => n.node.id).collect

    // Check each KdNode.
    assert(kdNodes.count == 16)
    assert(root.toString == s"id:3 xMin:-15 yMin:-31 xMax:27 yMax:18")
    assert(kdNodesSorted(0).toString == s"node:(id:0 xMin:1 yMin:3 xMax:5 yMax:7) lo:(id:14 xMin:-10 yMin:-11 xMax:3 yMax:-7) hi:(id:12 xMin:2 yMin:-12 xMax:7 yMax:-8)")
    assert(kdNodesSorted(1).toString == s"node:(id:1 xMin:15 yMin:12 xMax:20 yMax:17) lo:(None) hi:(None)")
    assert(kdNodesSorted(2).toString == s"node:(id:2 xMin:19 yMin:13 xMax:25 yMax:18) lo:(None) hi:(None)")
    assert(kdNodesSorted(3).toString == s"node:(id:3 xMin:4 yMin:-2 xMax:11 yMax:4) lo:(id:7 xMin:-15 yMin:-25 xMax:7 yMax:7) hi:(id:6 xMin:12 yMin:-31 xMax:27 yMax:18)")
    assert(kdNodesSorted(4).toString == s"node:(id:4 xMin:-9 yMin:-25 xMax:4 yMax:-20) lo:(id:9 xMin:-15 yMin:-18 xMax:-9 yMax:-15) hi:(id:11 xMin:3 yMin:-21 xMax:7 yMax:-18)")
    assert(kdNodesSorted(5).toString == s"node:(id:5 xMin:15 yMin:-31 xMax:18 yMax:-28) lo:(id:13 xMin:12 yMin:-31 xMax:16 yMax:-27) hi:(id:15 xMin:14 yMin:-29 xMax:20 yMax:-25)")
    assert(kdNodesSorted(6).toString == s"node:(id:6 xMin:15 yMin:-17 xMax:20 yMax:-14) lo:(id:5 xMin:12 yMin:-31 xMax:20 yMax:-25) hi:(id:10 xMin:15 yMin:-5 xMax:27 yMax:18)")
    assert(kdNodesSorted(7).toString == s"node:(id:7 xMin:-15 yMin:-12 xMax:-9 yMax:-8) lo:(id:4 xMin:-15 yMin:-25 xMax:7 yMax:-15) hi:(id:0 xMin:-10 yMin:-12 xMax:7 yMax:7)")
    assert(kdNodesSorted(8).toString == s"node:(id:8 xMin:21 yMin:-2 xMax:27 yMax:2) lo:(None) hi:(id:2 xMin:19 yMin:13 xMax:25 yMax:18)")
    assert(kdNodesSorted(9).toString == s"node:(id:9 xMin:-15 yMin:-18 xMax:-9 yMax:-15) lo:(None) hi:(None)")
    assert(kdNodesSorted(10).toString == s"node:(id:10 xMin:16 yMin:-5 xMax:22 yMax:-1) lo:(id:1 xMin:15 yMin:12 xMax:20 yMax:17) hi:(id:8 xMin:19 yMin:-2 xMax:27 yMax:18)")
    assert(kdNodesSorted(11).toString == s"node:(id:11 xMin:3 yMin:-21 xMax:7 yMax:-18) lo:(None) hi:(None)")
    assert(kdNodesSorted(12).toString == s"node:(id:12 xMin:2 yMin:-12 xMax:7 yMax:-8) lo:(None) hi:(None)")
    assert(kdNodesSorted(13).toString == s"node:(id:13 xMin:12 yMin:-31 xMax:16 yMax:-27) lo:(None) hi:(None)")
    assert(kdNodesSorted(14).toString == s"node:(id:14 xMin:-10 yMin:-11 xMax:3 yMax:-7) lo:(None) hi:(None)")
    assert(kdNodesSorted(15).toString == s"node:(id:15 xMin:14 yMin:-29 xMax:20 yMax:-25) lo:(None) hi:(None)")
  }

}

==> anc/kdtree/src/test/scala/context/LocalSparkContext.scala <==
/*
 * Licensed to the Apache Software Foundation (ASF) under one or more
 * contributor license agreements.  See the NOTICE file distributed with
 * this work for additional information regarding copyright ownership.
 * The ASF licenses this file to You under the Apache License, Version 2.0
 * (the "License"); you may not use this file except in compliance with
 * the License.  You may obtain a copy of the License at
 *
 *    http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

/**
 * This code was downloaded from the apache spark distribution at the following URL then modified slightly:
 *
 * https://github.com/apache/spark/blob/master/core/src/test/scala/org/apache/spark/LocalSparkContext.scala
 *
 * A slightly different version may be downloaded from the following URL and is commented-out below:
 *
 * https://github.com/erikerlandson/spark/blob/469fbf6758959a793e2b21865ff214c9301b02fd/core/src/test/scala/org/apache/spark/LocalSparkContext.scala
 */
package context

import _root_.io.netty.util.internal.logging.{InternalLoggerFactory, Slf4JLoggerFactory}
import org.apache.spark.SparkContext
import org.scalatest.{BeforeAndAfterAll, BeforeAndAfterEach, Suite}

/** Manages a local `sc` {@link SparkContext} variable, correctly stopping it after each test. */
trait LocalSparkContext extends BeforeAndAfterEach with BeforeAndAfterAll { self: Suite =>

  @transient var sc: SparkContext = _

  override def beforeAll() {
    InternalLoggerFactory.setDefaultFactory(new Slf4JLoggerFactory())
    super.beforeAll()
  }

  override def afterEach() {
    resetSparkContext()
    super.afterEach()
  }

  def resetSparkContext(): Unit = {
    LocalSparkContext.stop(sc)
    sc = null
  }

}

object LocalSparkContext {
  def stop(sc: SparkContext) {
    if (sc != null) {
      sc.stop()
    }
    // To avoid Akka rebinding to the same port, since it doesn't unbind immediately on shutdown
    System.clearProperty("spark.driver.port")
  }

  /** Runs `f` by passing in `sc` and ensures that `sc` is stopped. */
  def withSpark[T](sc: SparkContext)(f: SparkContext => T): T = {
    try {
      f(sc)
    } finally {
      stop(sc)
    }
  }

//import org.apache.spark.SparkContext
//import org.jboss.netty.logging.{InternalLoggerFactory, Slf4JLoggerFactory}
//import org.scalatest.{BeforeAndAfterAll, BeforeAndAfterEach, Suite}
//
///** Manages a local `sc` {@link SparkContext} variable, correctly stopping it after each test. */
//trait LocalSparkContext extends BeforeAndAfterEach with BeforeAndAfterAll { self: Suite =>
//
//  @transient var sc: SparkContext = _
//
//  override def beforeAll() {
//    InternalLoggerFactory.setDefaultFactory(new Slf4JLoggerFactory())
//    super.beforeAll()
//  }
//
//  override def afterEach() {
//    resetSparkContext()
//    super.afterEach()
//  }
//
//  def resetSparkContext() = {
//    LocalSparkContext.stop(sc)
//    sc = null
//  }
//
//}
//
//object LocalSparkContext {
//  def stop(sc: SparkContext) {
//    if (sc != null) {
//      sc.stop()
//    }
//    // To avoid Akka rebinding to the same port, since it doesn't unbind immediately on shutdown
//    System.clearProperty("spark.driver.port")
//  }
//
//  /** Runs `f` by passing in `sc` and ensures that `sc` is stopped. */
//  def withSpark[T](sc: SparkContext)(f: SparkContext => T) = {
//    try {
//      f(sc)
//    } finally {
//      stop(sc)
//    }
//  }

}


==> anc/kdtree/src/test/scala/context/SharedSparkContext.scala <==
/*
 * Licensed to the Apache Software Foundation (ASF) under one or more
 * contributor license agreements.  See the NOTICE file distributed with
 * this work for additional information regarding copyright ownership.
 * The ASF licenses this file to You under the Apache License, Version 2.0
 * (the "License"); you may not use this file except in compliance with
 * the License.  You may obtain a copy of the License at
 *
 *    http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

/**
 * This code was downloaded from the apache spark distribution at the following URL then modified slightly:
 *
 * https://github.com/apache/spark/blob/master/core/src/test/scala/org/apache/spark/SharedSparkContext.scala
 *
 * A slightly different version may be downloaded from the following URL and is commented out below:
 *
 * https://github.com/erikerlandson/spark/blob/469fbf6758959a793e2b21865ff214c9301b02fd/core/src/test/scala/org/apache/spark/SharedSparkContext.scala
 */
package context

import org.apache.spark.{SparkConf, SparkContext}
import org.scalatest.{BeforeAndAfterAll, Suite}

/** Shares a local `SparkContext` between all tests in a suite and closes it at the end */
trait SharedSparkContext extends BeforeAndAfterAll { self: Suite =>

  @transient private var _sc: SparkContext = _

  def sc: SparkContext = _sc

  var conf = new SparkConf(false)

  override def beforeAll() {
    _sc = new SparkContext("local[4]", "test", conf)
    super.beforeAll()
  }

  override def afterAll() {
    LocalSparkContext.stop(_sc)
    _sc = null
    super.afterAll()
  }

  //trait SharedSparkContext extends BeforeAndAfterAll { self: Suite =>
  //
  //  @transient private var _sc: SparkContext = _
  //
  //  def sc: SparkContext = _sc
  //
  //  var conf = new SparkConf(false)
  //
  //  override def beforeAll() {
  //    _sc = new SparkContext("local", "test", conf)
  //    super.beforeAll()
  //  }
  //
  //  override def afterAll() {
  //    LocalSparkContext.stop(_sc)
  //    _sc = null
  //    super.afterAll()
  //  }
}


==> anc/kdtree/src/test/scala/kryo/KryoSerializerTest.scala <==
/**
 * Copyright (c) 2015, 2016, Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package kryo

import context.SharedSparkContext
import org.apache.spark.{SparkContext, SparkConf}
import org.scalatest.FunSuite

class KryoSerializerTest extends FunSuite with SharedSparkContext with Serializable {

  // Demonstrate that enabling the KryoSerializer throws the following exception for
  // a sorted RDD but not for an unsorted RDD:
  //
  // org.apache.spark.SparkException: Task not serializable
  //
  test("kryo serializer") {

    // Update the SparkContext to specify the KryoSerializer
    val sparkConf: SparkConf = sc.getConf
    sparkConf.set(s"spark.serializer", s"org.apache.spark.serializer.KryoSerializer")
    sparkConf.set(s"spark.kryo.registrationRequired", s"true")
    sparkConf.registerKryoClasses(
      Array(
        classOf[scala.collection.mutable.WrappedArray.ofInt],
        classOf[Array[Int]],
        classOf[Array[Tuple3[_, _, _]]]
      )
    )
    sc.stop
    val sparkContext = new SparkContext(sparkConf)

    val rdd = sparkContext.makeRDD(Array(1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), 4)
    val rddPartitionsSizes: Array[Int] = rdd.mapPartitions(iter => Array(iter.size).iterator, true).collect
    rddPartitionsSizes.foreach(ps => println(ps))
    val sortedRdd = rdd.sortBy(e => e, true)
    val sortedRddPartitionsSizes: Array[Int] = sortedRdd.mapPartitions(iter => Array(iter.size).iterator, true).collect
    sortedRddPartitionsSizes.foreach(ps => println(ps))
  }

}

==> anc/kdtree/src/test/scala/split/SplitRddFunctionsSuite.scala <==
/**
 * Copyright (c) 2015, 2016, Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package split

import context.SharedSparkContext
import org.scalatest.FunSuite

class SplitRddFunctionsSuite extends FunSuite with SharedSparkContext with Serializable with RddToSplitRddFunctions {

  test(s"takeFirst and takeLast") {
    val rdd = sc.makeRDD(Array((1, 10), (2, 20), (3, 30), (4, 40), (5, 50), (6, 60), (7, 70), (8, 80), (9, 90)), 3)
    assert(rdd.takeFirst == (1, 10))
    assert(rdd.takeLast == (9, 90))
    val rdd1 = sc.makeRDD(Array((1, 10)))
    assert(rdd1.takeFirst == (1, 10))
    assert(rdd1.takeLast == (1, 10))
  }

  test(s"splitAt") {
    val rdd = sc.makeRDD(Array(1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), 3)

    var res = rdd.splitAt(0)
    assert(res._1 == None)
    assert(res._2.collect === Array())
    assert(res._3.collect === Array(1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12))

    res = rdd.splitAt(1)
    assert(res._1.getOrElse(s"failure to split at 1") == 1)
    assert(res._2.collect === Array())
    assert(res._3.collect === Array(2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12))

    res = rdd.splitAt(2)
    assert(res._1.getOrElse(s"failure to split at 2") == 2)
    assert(res._2.collect === Array(1))
    assert(res._3.collect === Array(3, 4, 5, 6, 7, 8, 9, 10, 11, 12))

    res = rdd.splitAt(3)
    assert(res._1.getOrElse(s"failure to split at 3") == 3)
    assert(res._2.collect === Array(1, 2))
    assert(res._3.collect === Array(4, 5, 6, 7, 8, 9, 10, 11, 12))

    res = rdd.splitAt(4)
    assert(res._1.getOrElse(s"failure to split at 4") == 4)
    assert(res._2.collect === Array(1, 2, 3))
    assert(res._3.collect === Array(5, 6, 7, 8, 9, 10, 11, 12))

    res = rdd.splitAt(5)
    assert(res._1.getOrElse(s"failure to split at 5") == 5)
    assert(res._2.collect === Array(1, 2, 3, 4))
    assert(res._3.collect === Array(6, 7, 8, 9, 10, 11, 12))

    res = rdd.splitAt(6)
    assert(res._1.getOrElse(s"failure to split at 6") == 6)
    assert(res._2.collect === Array(1, 2, 3, 4, 5))
    assert(res._3.collect === Array(7, 8, 9, 10, 11, 12))

    res = rdd.splitAt(7)
    assert(res._1.getOrElse(s"failure to split at 7") == 7)
    assert(res._2.collect === Array(1, 2, 3, 4, 5, 6))
    assert(res._3.collect === Array(8, 9, 10, 11, 12))

    res = rdd.splitAt(8)
    assert(res._1.getOrElse(s"failure to split at 8") == 8)
    assert(res._2.collect === Array(1, 2, 3, 4, 5, 6, 7))
    assert(res._3.collect === Array(9, 10, 11, 12))

    res = rdd.splitAt(9)
    assert(res._1.getOrElse(s"failure to split at 9") == 9)
    assert(res._2.collect === Array(1, 2, 3, 4, 5, 6, 7, 8))
    assert(res._3.collect === Array(10, 11, 12))

    res = rdd.splitAt(10)
    assert(res._1.getOrElse(s"failure to split at 10") == 10)
    assert(res._2.collect === Array(1, 2, 3, 4, 5, 6, 7, 8, 9))
    assert(res._3.collect === Array(11, 12))

    res = rdd.splitAt(11)
    assert(res._1.getOrElse(s"failure to split at 11") == 11)
    assert(res._2.collect === Array(1, 2, 3, 4, 5, 6, 7, 8, 9, 10))
    assert(res._3.collect === Array(12))

    res = rdd.splitAt(12)
    assert(res._1.getOrElse(s"failure to split at 12") == 12)
    assert(res._2.collect === Array(1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11))
    assert(res._3.collect === Array())

    res = rdd.splitAt(13)
    assert(res._1 == None)
    assert(res._2.collect === Array(1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12))
    assert(res._3.collect === Array())
  }

}

==> anc/kdtree/src/test/scala/util/CheckArgsTest.scala <==
/**
 * Copyright (c) 2015, 2016, Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSEARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

package util

import context.SharedSparkContext
import org.scalatest.FunSuite

/**
 * It does not appear necessary to provide any information to CheckArgs.main other than 'args'
 * and the implicit SparkContext parameter because all other information is provided by FunSuite
 * and SharedSparkContext when execution occurs as a JUnit test.  For non-JUnit-test-execution,
 * see https://spark.apache.org/docs/1.1.0/submitting-applications.html and in particular
 * the example under "Launching Applications with spark-submit":
 *
 * ./bin/spark-submit \
 * --class <main-class>
 * --master <master-url> \
 * --deploy-mode <deploy-mode> \
 * --conf <key>=<value> \
 * ... # other options
 * <application-jar> \
 * [application-arguments]
 */
class CheckArgsTest extends FunSuite with SharedSparkContext with Serializable {

  test("get args") {

    val args = Array(
      "--input", "partition",
      "--output", "bar",
      "--partitions", "8",
      "--copies", "16",
      "--cutoff", "32",
      "--persist", "MEMORY_AND_DISK_SER",
      "--block", "false",
      "--kryo", "true",
      "--compress", "false",
      "--java", "true"
    )

    // Copy the SparkContext so that it is available to CheckArgs.main()
    implicit val sparkContext = sc

    CheckArgs.main(args)
  }

}
